Algebraic World Model: From Exploration to Proofs

AI has made remarkable progress in mathematics, solving challenging problems with machine-checkable proofs in Lean, yet typically relying on predefined mathematical definitions and formal specifications. This raises a natural question: can it reason rigorously about an unknown world? We introduce the Algebraic World Model (AWM), a framework that turns interaction with unfamiliar environments into explicit mathematical models supporting formal reasoning. AWM explores the environment and develops executable Python hypotheses, continually testing and revising them against observations. It then structures these hypotheses into typed objects and shared rules, simplifies their structure through category-theory-guided transformations, and formalizes the resulting model in Lean 4 to prove reachability and impossibility. AWM can formally prove that a goal is unreachable, even beyond explored trajectories. On two impossible game levels, it constructs closed, kernel-checked Lean proofs excluding every legal winning sequence in all six runs, while Claude Opus 5.5 and GPT-6 Astra, equipped with coding tools, produce none in twelve baseline runs. Four of AWM's six initial bounds are correct, compared with one for Opus 5.5 and none for GPT-6 Astra; given only feedback that a cheaper win exists, AWM revises its rules and constructs new proofs, reaching six of six correct bounds. Moreover, AWM produces interpretable mathematical models whose rules can be inspected and tested step by step. Across all 25 public ARC-AGI-3 games, these models enable Lean to replay the winning trajectories of all 183 levels and generalize beyond observed play, predicting unseen transitions and detecting changes in game mechanics. With Claude Opus 5, AWM clears all levels with a score of 99.9, while its certified winning trajectories use only 43% of the human baseline's actions.

==> anc/lp85-lean/Broken.lean <==
/-
# Broken.lean — **this file must fail to compile**, and only at the marked line

A proof system that proves anything proves nothing. The acceptance check requires this file to

    fail to compile (non-zero exit code), with the error **only at the marked line**.

The claim **directly contradicts** an existing result: `Proof/Reachable.lean` uses Key 2 (frozen cell) to prove
`frozenScene` unsolvable; here we claim it is **won in one click**. One must be wrong, and the kernel computes that it is this one.
(Not a syntax error: anything rejects those, so that would not show these proofs can discriminate.)

The marker is the line-end text `← this line should fail`; it also appears in this header, so the check script takes the **last** occurrence.
-/

import Obj.World
import Step
import Proof.Reachable

theorem frozen_is_winnable_in_one :
    everWon frozenScene.board frozenScene.colors [.click 1 1] = true := by
  decide      -- ← this line should fail


==> anc/lp85-lean/Derived/BoardStatic.lean <==
/-
# Derived/BoardStatic — the layout does not change within a level (corresponds to the rule `board_static` on the Python side of the model)

**Status: corollary (follows from the architecture).** `step` takes only colors in and returns only colors; `Board` is a read-only parameter.

Difference from an earlier version of this model: `World` now carries `aligned` (number of colors = number of cells), so "after one step it is still a World"
requires the number of new colors, which `move_length` provides. The earlier version did not need this, because its World did not track how many colors there are.
-/

import Obj.World
import Step
import Derived.ColorsConserved

theorem step_ok {bd : Board} {s s' : Colors} {a : Act} (h : step bd s a = .ok s') : s' = move bd s a := by
  unfold step at h
  split at h
  · cases h
  · cases h; rfl

/-- One step as a map from worlds to worlds: after a win there is no next world (the next frame is a different board, which the model does not describe). -/
def World.next (w : World) (a : Act) : Option World :=
  match h : step w.board w.colors a with
  | .ok s => some ⟨w.board, s, by rw [step_ok h, move_length w a, w.aligned]⟩
  | .won => none

theorem board_static (w w' : World) (a : Act) (h : w.next a = some w') : w'.board = w.board := by
  unfold World.next at h
  split at h
  · cases h; rfl
  · cases h

#print axioms board_static


==> anc/lp85-lean/Derived/ColorsConserved.lean <==
/-
# Derived/ColorsConserved — one step only moves colors around (corresponds to `panel_mark_step` on the Python side of the model)

**Status: corollary.** As long as the wiring is a genuine permutation, the color list after a click is a permutation of the original one;
the number of tiles of each color stays exactly the same.

Difference from an earlier version of this model: there this theorem carried the hypothesis `hwf : w.wf` (every button's wiring is a permutation),
which had to be checked case by case on the corpus by `Obs/Corpus.lean`. Now "the wiring is a permutation" is `Board.wired` and
"number of colors = number of cells" is `World.aligned`, **both in the types**, so the theorem holds for every `World` with no hypotheses.

`Structure/Bag.lean` restates it as a statement about a quotient: the multiset of colors (`Quot List.Perm`) is invariant under clicks.
-/

import Obj.World
import Step

/-- After a click, the new color list is a permutation of the old one. -/
theorem move_perm (w : World) (a : Act) : (move w.board w.colors a).Perm w.colors := by
  have key : ∀ s : List Nat, (List.range s.length).map (fun i => s.getD i 0) = s := by
    intro s
    induction s with
    | nil => rfl
    | cons x t ih =>
      rw [List.length_cons, List.range_succ_eq_map, List.map_cons, List.map_map]
      simp only [List.getD_cons_zero, Function.comp_def, List.getD_cons_succ]
      rw [ih]
  cases a with
  | click x y =>
    simp only [move]
    cases hb : hit w.board y x with
    | none => exact List.Perm.refl _
    | some b =>
      simp only [onHit, pressPermutes]
      have hp := (w.board.perm_ok b (List.mem_of_find?_eq_some hb)).map (fun i => w.colors.getD i 0)
      have hk := key w.colors
      rw [w.aligned] at hk
      rw [hk] at hp
      exact hp

#print axioms move_perm

/-- **A click does not change the number of tiles of any color**. -/
theorem colors_conserved (w : World) (a : Act) (c : Nat) :
    (move w.board w.colors a).count c = w.colors.count c :=
  (move_perm w a).count_eq c

#print axioms colors_conserved

/-- A click does not change the number of colors (so the next state is again a `World`). -/
theorem move_length (w : World) (a : Act) : (move w.board w.colors a).length = w.colors.length :=
  (move_perm w a).length_eq

#print axioms move_length


==> anc/lp85-lean/Dynamics/Board0Actions.lean <==
/-
# Dynamics/Board0Actions — a **corollary** for the level-0 board: the effect of a key sequence depends only on its net rotation mod 20

**This is not a rule of the model.** The action-level rule is `moves_compose` in `Dynamics/Moves.lean` (a click sequence = the button permutations composed in order);
it holds for every board and is checked on all transitions. This file states a consequence of the data of one board, level 0:
that level has only two mutually inverse buttons, they generate the group ℤ/20, so a composite reduces to one number. On every other level the buttons generate a large non-abelian group
with no such reduction (per-level group-structure readings on the Python side of the model). Do not assume this result holds for any other level.

**This file is not in `Structure/`, because it is about a different kind of thing.**

- `Structure/` is about **objects**: which parts make up a state and which constraints the parts satisfy. Those are
  limits / colimits in the category of types (product, equalizer, pullback, sum, quotient); they describe a **static frame**.
- This file is about **actions composed over time**: press this, then that. A key sequence is a word in the action monoid (the free monoid on the set of keys),
  and the action of words on states is a monoid action. This side has an order of events; it is the structure of the transition system / MDP,
  and the underlying category is a category of composed actions (Kleisli-like), not object-level limits / colimits.

The same fact could be forced into a colimit of some diagram in the category of types, but that would conflate "composition in time" with "composition of objects",
so we state it as what it is: **the action of the action monoid factors through a quotient monoid**.

Result (`board0_actions_factor`): on level 0, the effect of any key sequence w = the left-button permutation raised to the power `net w`,
where `net w ∈ ℤ/20` = #left − #right (mod 20). That is, the action generated by the two buttons depends only on one element of ℤ/20
(generators L, R; relations L·R = 1, L^20 = 1). The Python side of the model checks the same fact on the recorded corpus.
-/

import Obs.Replay
import Dynamics.Moves

/-- p pressed k times in a row. -/
def ppow (p : List Nat) : Nat → List Nat
  | 0 => List.range p.length
  | k + 1 => pcomp (ppow p k) p

def board0 : Board := Replay.boardAt 0
def leftPerm : List Nat := (board0.buttons.map (fun b => b.perm board0.cells.length)).getD 0 []
def rightPerm : List Nat := (board0.buttons.map (fun b => b.perm board0.cells.length)).getD 1 []

/-- Level 0: 20 cells, two buttons. -/
theorem board0_shape : board0.cells.length = 20 ∧ board0.buttons.length = 2 := by decide +kernel

/-- The left button has order 20: 20 presses give the identity, fewer never do. -/
theorem left_order : ppow leftPerm 20 = List.range 20 ∧
    ∀ k : Fin 20, k.val ≠ 0 → ppow leftPerm k.val ≠ List.range 20 := by decide +kernel

/-- Right button = left button pressed 19 times (i.e. the inverse of the left button). -/
theorem right_is_left_inverse : rightPerm = ppow leftPerm 19 := by decide +kernel

/-- The two actions of this level. -/
inductive Btn | L | R
deriving DecidableEq, Repr

def Btn.perm : Btn → List Nat
  | .L => leftPerm
  | .R => rightPerm

/-- What each action counts in ℤ/20: left +1, right −1 (= +19). -/
def Btn.delta : Btn → Fin 20
  | .L => 1
  | .R => 19

/-- The effect of a key sequence (pressed left to right). -/
def act (w : List Btn) : List Nat := w.foldl (fun p b => pcomp p b.perm) (List.range 20)

/-- The net rotation of a key sequence (its sum in ℤ/20). -/
def net (w : List Btn) : Fin 20 := w.foldl (fun k b => k + b.delta) 0

/-- Finite check: one more press on top of any rotation = the rotation plus that press's count. -/
theorem step_L : ∀ k : Fin 20, pcomp (ppow leftPerm k.val) leftPerm = ppow leftPerm (k + 1).val := by
  decide +kernel

theorem step_R : ∀ k : Fin 20, pcomp (ppow leftPerm k.val) rightPerm = ppow leftPerm (k + 19).val := by
  decide +kernel

theorem step_any (b : Btn) (k : Fin 20) :
    pcomp (ppow leftPerm k.val) b.perm = ppow leftPerm (k + b.delta).val := by
  cases b
  · exact step_L k
  · exact step_R k

theorem foldl_factor : ∀ (w : List Btn) (k : Fin 20),
    w.foldl (fun p b => pcomp p b.perm) (ppow leftPerm k.val)
      = ppow leftPerm (w.foldl (fun k b => k + b.delta) k).val := by
  intro w
  induction w with
  | nil => intro k; rfl
  | cons b w ih =>
    intro k
    simp only [List.foldl_cons]
    rw [step_any b k, ih]

theorem range_is_ppow0 : List.range 20 = ppow leftPerm (0 : Fin 20).val := by decide +kernel

/-- **On level 0, the effect of any key sequence depends only on its net rotation mod 20** (for every key sequence). -/
theorem board0_actions_factor (w : List Btn) : act w = ppow leftPerm (net w).val := by
  unfold act net
  rw [range_is_ppow0]
  exact foldl_factor w 0

/-! ## Back to the model: key sequences really behave this way on the level-0 board (not just as composed permutations)

`act` above is a composite of permutations. Below we connect it to the model's own `move` (`Step.lean`): on the level-0 board,
feeding a key sequence to `move` one key at a time gives colors = the old colors moved once by `ppow leftPerm (net w)`.
The left / right keys are identified as entries 0 / 1 of `board0.buttons` (the Python side of the model uses the same convention);
each key clicks the top-left corner of its button's pixel box, and `hit` does land on that button (`hit_perm`, a finite check).
**Clearing the level midway is not handled**: `move` only computes colors; `step` declares the win at the step that reaches the goal, and later keys no longer belong to this level. -/

/-- Where key b clicks: the top-left corner (column, row) of its button's pixel box. -/
def Btn.button (b : Btn) : Option Button :=
  match b with
  | .L => board0.buttons[0]?
  | .R => board0.buttons[1]?

def Btn.click (b : Btn) : Act :=
  match b.button with
  | some bt => .click bt.box.c0 bt.box.r0
  | none => .click 0 0

/-- Finite check: for each key's click, the button that `hit` lands on has, on level 0, exactly that key's permutation. -/
theorem hit_perm (b : Btn) :
    (match b.click with | .click x y => hit board0 y x).map (fun bt : Button => bt.perm board0.cells.length)
      = some b.perm := by
  cases b <;> decide +kernel

/-- The model's `move` on level 0, pressing key b once = moving the colors once by b's permutation. -/
theorem move_click (b : Btn) (s : Colors) : move board0 s b.click = pressPermutes b.perm s := by
  have h := hit_perm b
  revert h
  cases hc : b.click with
  | click x y =>
    intro h
    simp only [move]
    cases hh : hit board0 y x with
    | none => simp [hh] at h
    | some bt =>
      simp only [hh, Option.map_some, Option.some.injEq] at h
      simp only [onHit]
      rw [h]

/-- Finite check: every entry of either key's permutation lies within the range of any rotation. -/
theorem perm_in_range_all (b : Btn) :
    ∀ k : Fin 20, b.perm.all (fun i => decide (i < (ppow leftPerm k.val).length)) = true := by
  cases b <;> decide +kernel

theorem perm_in_range (b : Btn) (k : Fin 20) : ∀ i ∈ b.perm, i < (ppow leftPerm k.val).length := by
  intro i hi
  have h := List.all_eq_true.mp (perm_in_range_all b k) i hi
  simpa using h

theorem moves_factor (s : Colors) : ∀ (w : List Btn) (k : Fin 20),
    w.foldl (fun s b => move board0 s b.click) (pressPermutes (ppow leftPerm k.val) s)
      = pressPermutes (ppow leftPerm (w.foldl (fun k b => k + b.delta) k).val) s := by
  intro w
  induction w with
  | nil => intro k; rfl
  | cons b w ih =>
    intro k
    simp only [List.foldl_cons]
    rw [move_click, press_comp _ _ _ (perm_in_range b k), step_any b k, ih]

/-- **On the level-0 board, feeding any key sequence to the model's `move` key by key = moving the colors once by `ppow leftPerm (net w)`**
    (color list of length 20, the number of cells on this level). Together with `board0_actions_factor`: `act w` is exactly the permutation the model actually performs. -/
theorem board0_moves_factor (w : List Btn) (s : Colors) (hs : s.length = 20) :
    w.foldl (fun s b => move board0 s b.click) s = pressPermutes (act w) s := by
  have h0 : pressPermutes (ppow leftPerm (0 : Fin 20).val) s = s := by
    rw [← range_is_ppow0, ← hs]; exact press_range s
  rw [board0_actions_factor]
  unfold net
  rw [← moves_factor s w 0, h0]

#print axioms hit_perm
#print axioms move_click
#print axioms board0_moves_factor
#print axioms left_order
#print axioms right_is_left_inverse
#print axioms board0_actions_factor


==> anc/lp85-lean/Dynamics/Moves.lean <==
/-
# Dynamics/Moves — the action-level rule: it holds for every board

**A rule admitted into the model must hold on all levels and all transitions.** The action-level rule is this one:

    within one level, the effect of a click sequence = the permutations of the clicked buttons composed in order (a click on nothing = identity).

`moves_compose`: for **any board** and any click sequence, the colors obtained by feeding the clicks one by one to the model's own `move`
equal the colors moved once by `wordPerm` (the per-click permutations composed in order). The proof uses only the board constraint `Board.wired`
(each button's permutation really is a permutation of 0..n−1). The Python side of the model checks the same fact on the recorded corpus: multi-step predictions for every prefix of every segment on every level.

That on some level "the effect depends only on a smaller quantity" (e.g. on level 0 only the net rotation mod 20 matters) **is not a rule**;
it is a consequence of that one board's data, recorded as a corollary in `Dynamics/Board0Actions.lean`.
For the other levels, the size and commutativity of the permutation group generated by the buttons is listed per level in the Python-side readings.

`move` does not decide winning: after the step that reaches the goal midway, `step` declares the level won, and later clicks no longer belong to this level.
-/

import Step

/-- The permutation for pressing p then q (source-index: new cell k comes from old cell p[q[k]]). -/
def pcomp (p q : List Nat) : List Nat := q.map (fun i => p.getD i 0)

/-- The permutation of one click on this board: hitting button b → b's permutation; hitting nothing → identity. -/
def clickPerm (bd : Board) : Act → List Nat
  | .click x y =>
    match hit bd y x with
    | none => List.range bd.cells.length
    | some b => b.perm bd.cells.length

/-- The permutation of a click sequence: start from the identity and compose in order. -/
def wordPerm (bd : Board) (as : List Act) : List Nat :=
  as.foldl (fun p a => pcomp p (clickPerm bd a)) (List.range bd.cells.length)

/-- Moving by p then by q = moving once by pcomp p q (when every entry of q lies within the range of p). -/
theorem press_comp (p q : List Nat) (s : Colors) (hq : ∀ i ∈ q, i < p.length) :
    pressPermutes q (pressPermutes p s) = pressPermutes (pcomp p q) s := by
  unfold pressPermutes pcomp
  rw [List.map_map]
  apply List.map_congr_left
  intro i hi
  have h := hq i hi
  simp [List.getD_eq_getElem?_getD, List.getElem?_map, List.getElem?_eq_getElem h]

/-- Moving by the identity permutation leaves the colors unchanged. -/
theorem press_range (s : Colors) : pressPermutes (List.range s.length) s = s := by
  unfold pressPermutes
  apply List.ext_getElem (by simp)
  intro i h1 h2
  simp [List.getD_eq_getElem?_getD, List.getElem?_eq_getElem h2]

theorem hit_mem (bd : Board) (y x : Nat) (b : Button) (h : hit bd y x = some b) : b ∈ bd.buttons :=
  List.mem_of_find?_eq_some h

/-- Every entry of a click's permutation is less than the number of cells (the clicked button is on the board, and the board constraint `wired` guarantees it is a permutation). -/
theorem clickPerm_lt (bd : Board) (a : Act) : ∀ i ∈ clickPerm bd a, i < bd.cells.length := by
  cases a with
  | click x y =>
    intro i hi
    simp only [clickPerm] at hi
    revert hi
    cases h : hit bd y x with
    | none => intro hi; simpa using hi
    | some b =>
      intro hi
      have := (bd.perm_ok b (hit_mem bd y x b h)).mem_iff.mp hi
      simpa using this

theorem clickPerm_length (bd : Board) (a : Act) : (clickPerm bd a).length = bd.cells.length := by
  cases a with
  | click x y =>
    simp only [clickPerm]
    cases h : hit bd y x with
    | none => simp
    | some b => exact bd.perm_length b (hit_mem bd y x b h)

/-- One step of the model = moving once by this click's permutation (when the color list has the right length). -/
theorem move_eq (bd : Board) (s : Colors) (hs : s.length = bd.cells.length) (a : Act) :
    move bd s a = pressPermutes (clickPerm bd a) s := by
  cases a with
  | click x y =>
    simp only [move, clickPerm]
    cases hit bd y x with
    | none => simp only [onHit, deadClick]; rw [← hs, press_range]
    | some b => rfl

theorem moves_acc (bd : Board) (s : Colors) :
    ∀ (as : List Act) (p : List Nat), p.length = bd.cells.length →
      as.foldl (move bd) (pressPermutes p s)
        = pressPermutes (as.foldl (fun p a => pcomp p (clickPerm bd a)) p) s := by
  intro as
  induction as with
  | nil => intro p _; rfl
  | cons a as ih =>
    intro p hp
    simp only [List.foldl_cons]
    have hl : (pressPermutes p s).length = bd.cells.length := by simp [pressPermutes, hp]
    rw [move_eq bd _ hl a, press_comp _ _ _ (fun i hi => by rw [hp]; exact clickPerm_lt bd a i hi)]
    apply ih
    simp [pcomp, clickPerm_length]

/-- **The action-level rule (any board)**: feeding a click sequence one by one to the model's `move` = moving the colors once by `wordPerm`
    (the clicked buttons' permutations composed in order; a click on nothing is the identity). -/
theorem moves_compose (bd : Board) (s : Colors) (hs : s.length = bd.cells.length) (as : List Act) :
    as.foldl (move bd) s = pressPermutes (wordPerm bd as) s := by
  have h0 : pressPermutes (List.range bd.cells.length) s = s := by rw [← hs]; exact press_range s
  have := moves_acc bd s as _ List.length_range
  rw [h0] at this
  exact this

#print axioms press_comp
#print axioms clickPerm_lt
#print axioms move_eq
#print axioms moves_compose


==> anc/lp85-lean/Limits/Basic.lean <==
/-
# Limits/Basic — a minimal interface for limits and colimits (Lean core only, no Mathlib)

Names follow Mathlib, so that switching to Mathlib later is a one-to-one correspondence:

| Here                          | Mathlib                                         |
|-------------------------------|-------------------------------------------------|
| `Diagram`                     | `J ⥤ Type` (here J is a quiver, i.e. the free category it generates) |
| `Diagram.LimitPoint`          | `F.sections`                                    |
| `Diagram.Colimit`             | `Types.Quot F`                                  |
| `Cone` / `Cocone`             | `Cone F` / `Cocone F`                           |
| `IsLimit` / `IsColimit`       | `IsLimit` / `IsColimit`                         |
| `limitConeIsLimit`            | `Types.limitConeIsLimit`                        |
| `colimitCoconeIsColimit`      | `Types.colimitCoconeIsColimit`                  |
| `Iso` / `IsColimit.ptIso`     | `Equiv` / `IsColimit.coconePointUniqueUpToIso`  |

Only three diagram shapes are used: discrete (product / sum), cospan (pullback = preimage), parallel pair (equalizer / coequalizer).
Diagrams contain no identity arrows or composites: a cone on a quiver is the same thing as a cone on the free category it generates.

**The computational layer (`Obj/`, `Rule/`, `Step.lean`, `Derived/`, `Obs/`, `Proof/`) does not import this file.** It is used only by `Structure/`:
the concrete carrier of each concept remains a `structure` / `inductive` / `Quot`, and `Structure/` then proves it satisfies the universal property.
-/

namespace AWM

/-- A diagram of types: indices, arrows, a type at each index and a function along each arrow. -/
structure Diagram where
  J   : Type
  Hom : J → J → Type
  F   : J → Type
  map : {i j : J} → Hom i j → F i → F j

namespace Diagram

/-- A point of the limit = a family of mutually compatible components (Mathlib's `F.sections`): "tuple + all compatibility proofs". -/
structure LimitPoint (D : Diagram) where
  value : (j : D.J) → D.F j
  compatible : ∀ {i j : D.J} (f : D.Hom i j), D.map f (value i) = value j

/-- The relation generated by the arrows: `(i, x) ~ (j, F f x)`. -/
def Rel (D : Diagram) (p q : (j : D.J) × D.F j) : Prop := ∃ f : D.Hom p.1 q.1, D.map f p.2 = q.2

/-- Colimit = the tagged sum, quotiented by the arrows (Mathlib's `Types.Quot F`).
    `Quot` accepts any relation, so no equivalence relation is needed first: it quotients by the generated equivalence relation. -/
def Colimit (D : Diagram) := Quot D.Rel

def ι (D : Diagram) (j : D.J) (x : D.F j) : D.Colimit := Quot.mk _ ⟨j, x⟩

end Diagram

open Diagram

structure Cone (D : Diagram) where
  pt : Type
  π  : (j : D.J) → pt → D.F j
  w  : ∀ {i j : D.J} (f : D.Hom i j) (x : pt), D.map f (π i x) = π j x

structure Cocone (D : Diagram) where
  pt : Type
  ι  : (j : D.J) → D.F j → pt
  w  : ∀ {i j : D.J} (f : D.Hom i j) (x : D.F i), ι j (D.map f x) = ι i x

/-- Universal property of a limit cone: every other cone factors uniquely through it. -/
structure IsLimit {D : Diagram} (c : Cone D) where
  lift : (s : Cone D) → s.pt → c.pt
  fac  : ∀ (s : Cone D) (j : D.J) (x : s.pt), c.π j (lift s x) = s.π j x
  uniq : ∀ (s : Cone D) (m : s.pt → c.pt), (∀ j x, c.π j (m x) = s.π j x) → ∀ x, m x = lift s x

/-- Universal property of a colimit cocone: every other cocone factors uniquely out of it (copairing). -/
structure IsColimit {D : Diagram} (c : Cocone D) where
  desc : (s : Cocone D) → c.pt → s.pt
  fac  : ∀ (s : Cocone D) (j : D.J) (x : D.F j), desc s (c.ι j x) = s.ι j x
  uniq : ∀ (s : Cocone D) (m : c.pt → s.pt), (∀ j x, m (c.ι j x) = s.ι j x) → ∀ y, m y = desc s y

/-- Two maps into a limit are equal as soon as all their projections are equal (the core of decomposition: the whole is determined by its components). -/
theorem IsLimit.hom_ext {D : Diagram} {c : Cone D} (h : IsLimit c) {X : Type} (m₁ m₂ : X → c.pt)
    (e : ∀ j x, c.π j (m₁ x) = c.π j (m₂ x)) : m₁ = m₂ := by
  let s : Cone D := ⟨X, fun j x => c.π j (m₁ x), fun f x => c.w f (m₁ x)⟩
  funext x
  rw [h.uniq s m₁ (fun _ _ => rfl) x, h.uniq s m₂ (fun j x => (e j x).symm) x]

/-- Two maps out of a colimit are equal as soon as they agree on every injection (the core of specialization: a general rule is determined by its branches). -/
theorem IsColimit.hom_ext {D : Diagram} {c : Cocone D} (h : IsColimit c) {X : Type} (m₁ m₂ : c.pt → X)
    (e : ∀ j x, m₁ (c.ι j x) = m₂ (c.ι j x)) : m₁ = m₂ := by
  let s : Cocone D := ⟨X, fun j x => m₁ (c.ι j x), fun f x => by simp only [c.w f x]⟩
  funext y
  rw [h.uniq s m₁ (fun _ _ => rfl) y, h.uniq s m₂ (fun j x => (e j x).symm) y]

/-- The limit cone realized by compatible families (Mathlib: `Types.limitCone`). -/
def limitCone (D : Diagram) : Cone D := ⟨D.LimitPoint, fun j p => p.value j, fun f p => p.compatible f⟩

def limitConeIsLimit (D : Diagram) : IsLimit (limitCone D) where
  lift s x := ⟨fun j => s.π j x, fun f => s.w f x⟩
  fac _ _ _ := rfl
  uniq s m h x := by
    cases hm : m x with
    | mk v c =>
      have hv : v = fun j => s.π j x := funext fun j => by
        have := h j x; rw [hm] at this; exact this
      subst hv; rfl

/-- The colimit cocone realized by a quotient (Mathlib: `Types.colimitCocone`). -/
def colimitCocone (D : Diagram) : Cocone D :=
  ⟨D.Colimit, D.ι, fun f _ => (Quot.sound ⟨f, rfl⟩).symm⟩

def colimitCoconeIsColimit (D : Diagram) : IsColimit (colimitCocone D) where
  desc s := Quot.lift (fun p => s.ι p.1 p.2) (by
    intro p q ⟨f, hf⟩; show s.ι p.1 p.2 = s.ι q.1 q.2; rw [← hf, s.w])
  fac _ _ _ := rfl
  uniq _ m h y := by
    induction y using Quot.ind with
    | mk p => exact h p.1 p.2

/-- A pair of mutually inverse maps between two types (Mathlib: `Equiv`). -/
structure Iso (A B : Type) where
  to : A → B
  inv : B → A
  left_inv : ∀ a, inv (to a) = a
  right_inv : ∀ b, to (inv b) = b

/-- Two colimits of the same diagram have a unique isomorphism between their points (Mathlib: `IsColimit.coconePointUniqueUpToIso`).
    Use: the quotient (`Quot`) is a colimit, and a computable normal form is also a colimit ⇒ the quotient and the normal form are equivalent. -/
def IsColimit.ptIso {D : Diagram} {c₁ c₂ : Cocone D} (h₁ : IsColimit c₁) (h₂ : IsColimit c₂) : Iso c₁.pt c₂.pt where
  to := h₁.desc c₂
  inv := h₂.desc c₁
  left_inv y := by
    have a := h₁.uniq c₁ (fun y => h₂.desc c₁ (h₁.desc c₂ y))
      (fun j x => by simp only [h₁.fac, h₂.fac]) y
    have b := h₁.uniq c₁ id (fun _ _ => rfl) y
    exact a.trans b.symm
  right_inv y := by
    have a := h₂.uniq c₂ (fun y => h₁.desc c₂ (h₂.desc c₁ y))
      (fun j x => by simp only [h₁.fac, h₂.fac]) y
    have b := h₂.uniq c₂ id (fun _ _ => rfl) y
    exact a.trans b.symm

/-! ## The three diagram shapes -/

/-- Discrete diagram: no arrows. Limit = product, colimit = sum. -/
def discrete (J : Type) (F : J → Type) : Diagram := ⟨J, fun _ _ => Empty, F, fun f => nomatch f⟩

inductive CospanIx | left | right | base deriving DecidableEq
inductive CospanHom : CospanIx → CospanIx → Type
  | l : CospanHom .left .base
  | r : CospanHom .right .base

/-- Cospan `A → C ← B`. Limit = pullback `{(a, b) | f a = g b}` (a preimage is a special case). -/
def cospan {A B C : Type} (f : A → C) (g : B → C) : Diagram where
  J := CospanIx
  Hom := CospanHom
  F | .left => A | .right => B | .base => C
  map
    | .l => f
    | .r => g

inductive PairIx | src | tgt deriving DecidableEq
inductive PairHom : PairIx → PairIx → Type
  | fst : PairHom .src .tgt
  | snd : PairHom .src .tgt

/-- Parallel pair `f, g : A ⇉ B`. Limit = equalizer `{a | f a = g a}`; colimit = coequalizer (quotient). -/
def parallelPair {A B : Type} (f g : A → B) : Diagram where
  J := PairIx
  Hom := PairHom
  F | .src => A | .tgt => B
  map
    | .fst => f
    | .snd => g

end AWM


==> anc/lp85-lean/Obj/Board/Button.lean <==
/-
# Obj/Board/Button — buttons (corresponds to the `button` object on the Python side of the model)

    Button = Box × Dir × Mechanism        (a product = projective limit)
    Box    = {(r0, r1, c0, c1) | r0 ≤ r1 ∧ c0 ≤ c1}   (a subobject of a product = equalizer)
    Dir    = up ⊔ down ⊔ left ⊔ right     (coproduct of four points)

Differences from an earlier version of this model:
- The direction changes from `(dr, dc) : Int × Int` to the four-valued `Dir`. On the Python side `dir ∈ {(-1,0),(1,0),(0,-1),(0,1)}`
  is only a comment; here it is a type, and a fifth direction cannot be written.
- "top ≤ bottom, left ≤ right" for the pixel box is in the type (`Box.ordered`), so an empty box cannot be constructed.
- The wiring changes from a flattened `perm : List Nat` to a `Mechanism` (see `Obj/Board/Mechanism.lean`); the permutation is computed in Lean.
-/

import Obj.Board.Mechanism

inductive Dir where
  | up | down | left | right
deriving DecidableEq, Repr

/-- The Python side's `(dr, dc)`. -/
def Dir.delta : Dir → Int × Int
  | .up => (-1, 0)
  | .down => (1, 0)
  | .left => (0, -1)
  | .right => (0, 1)

/-- Pixel box (r0..r1, c0..c1), endpoints included. -/
structure Box where
  r0 : Nat
  r1 : Nat
  c0 : Nat
  c1 : Nat
  ordered : r0 ≤ r1 ∧ c0 ≤ c1
deriving DecidableEq, Repr

structure Button where
  box : Box
  dir : Dir
  mech : Mechanism
deriving DecidableEq, Repr

/-- Does pixel (y, x) lie in this button's box. -/
def Button.hits (b : Button) (y x : Nat) : Bool :=
  b.box.r0 ≤ y && y ≤ b.box.r1 && b.box.c0 ≤ x && x ≤ b.box.c1

/-- This button's permutation on a board with n cells (computed from the mechanism; a composite concept). -/
def Button.perm (b : Button) (n : Nat) : List Nat := b.mech.toPerm n


==> anc/lp85-lean/Obj/Board/Cells.lean <==
/-
# Obj/Board/Cells — occupancy map (corresponds to the `cells` object on the Python side of the model)

Which cells hold tiles, in increasing (row, column) order. **Colors are not here**: a tile = position + color;
positions never change within a level, so they live in the layout; colors live in the state (`Obj/State/Colors`).
The two are aligned by the same index: the color of cell k is `colors[k]`.
-/

abbrev Cells := List (Nat × Nat)


==> anc/lp85-lean/Obj/Board/Grid.lean <==
/-
# Obj/Board/Grid — the grid (corresponds to `objects/board/grid.py`)

Tile size and the pixel origin of every row and every column of cells. It is the only conversion table between pixels and cells.

On the Lean side it is **carried but never read** (its constraints are still in the type): `step` does not look at the grid. The wiring
(which button moves which cells) is computed on the Python side by `derive/wiring.py` from the geometry of the grid and buttons, and handed over as board data.
It is kept so that "one thing per file, same grouping on both sides" matches item by item, and so the front end reads the board from one place.
-/

/-- A subobject of a product: tile × rows × cols, with tile > 0 and rows, cols strictly increasing (the same conditions as Python `model/shapes.py:Grid`).
    The conditions carry default proofs (`by decide`): a concrete grid checks them itself, and cannot be built if the check fails. -/
structure Grid where
  tile : Nat
  rows : List Nat
  cols : List Nat
  pos : 0 < tile := by decide
  rowsInc : rows.Pairwise (· < ·) := by decide
  colsInc : cols.Pairwise (· < ·) := by decide
deriving DecidableEq, Repr


==> anc/lp85-lean/Obj/Board/Mechanism.lean <==
/-
# Obj/Board/Mechanism — a button's mechanism: which kind it is and which cells it moves (corresponds to `kind` and `moves` in `derive/wiring.py`)

In an earlier version of this model a button carried only a flattened permutation `perm : List Nat`; the case split into four kinds
of mechanism (belt / star / hub / panel) was hidden in Python's `derive/wiring.py::kind`, invisible to Lean. Here the split is an **inductive**:

    Mechanism = belt ⊔ starRot ⊔ starRad ⊔ hub ⊔ panel        (a sum = a colimit)

Each kind carries its own data (a belt is a list of chains; a star has a center and rings / rays; a hub is a list of pairs; a panel is a list of segments).
The permutation `toPerm` is assembled from each kind's own construction (copairing) and is **computed in Lean**, no longer a table handed over by the exporter.
`Structure/Press.lean` proves that this sum satisfies the universal property of a colimit, and that `toPerm` is exactly the copairing of the branches.

## The half that stays in Python

"Which kind this is, and which cells form the chains / rings / pairs" is still recognized by `derive/wiring.py` from geometry (grid, occupancy, button position and direction);
the exporter hands over the recognized structure. So this layer checks "moving colors along these chains / rings / pairs matches frame by frame",
not "how these chains were recognized from geometry". That is one black box fewer than before: the permutation itself is no longer data.

## Data convention

`Cycle` = a sequence of cell indices (cells in `Board.cells` order): the color of cell k moves to cell k+1, and the last one moves back to the first.
-/

abbrev Cycle := List Nat

/-- The four kinds of mechanism (the star splits into ring rotation / radial). One injection per kind. -/
inductive Mechanism where
  /-- Belt: one or more chains, each shifted by one cell as a whole. -/
  | belt (chains : List Cycle)
  /-- Star · rotation: the star's rings, each rotated by one step. -/
  | starRot (center : Nat × Nat) (rings : List Cycle)
  /-- Star · radial: the star's rays, each shifted one cell along the ray (the end wraps around). -/
  | starRad (center : Nat × Nat) (rays : List Cycle)
  /-- Hub: pairs of cells, each pair swapped. -/
  | hub (pairs : List (Nat × Nat))
  /-- Panel: segments of a ring, each shifted by one step. -/
  | panel (segments : List Cycle)
deriving DecidableEq, Repr

/-- Write one cycle into a permutation: the color of cell k+1 comes from cell k. `p[dst] = src`. -/
def rotateInto (p : List Nat) : Cycle → List Nat
  | [] => p
  | c0 :: rest =>
    let c := c0 :: rest
    (c.zip (rest ++ [c0])).foldl (fun p e => p.set e.2 e.1) p

/-- Write one swap into a permutation. -/
def swapInto (p : List Nat) (e : Nat × Nat) : List Nat := (p.set e.1 e.2).set e.2 e.1

/-- The permutation composed from several cycles (n cells, starting from the identity). -/
def cyclesPerm (n : Nat) (cs : List Cycle) : List Nat := cs.foldl rotateInto (List.range n)

/-- The permutation composed from several swaps. -/
def pairsPerm (n : Nat) (ps : List (Nat × Nat)) : List Nat := ps.foldl swapInto (List.range n)

/-- **The mechanism's permutation**: entry k = the cell whose color cell k receives after one click.
    Defined kind by kind (copairing): each kind uses its own data. -/
def Mechanism.toPerm (n : Nat) : Mechanism → List Nat
  | .belt cs      => cyclesPerm n cs
  | .starRot _ cs => cyclesPerm n cs
  | .starRad _ cs => cyclesPerm n cs
  | .hub ps       => pairsPerm n ps
  | .panel cs     => cyclesPerm n cs


==> anc/lp85-lean/Obj/Board/Slot.lean <==
/-
# Obj/Board/Slot — slots (corresponds to the `slot` object on the Python side of the model)

    Slot = cell × mark        (product)

`cell` is a cell **index** (in the same order as `Cells`); `mark` is the mark color, i.e. the tile color this slot requires.
The mark color is a per-slot parameter, not a global constant (a specialization made during model building: the initial concept book hard-coded a single mark color, and a slot of another color in level 3 refuted it).
The constraint "`cell` is a cell of this board" needs the number of cells, so it lives on `Board` (`Board.slots_in`).
-/

structure Slot where
  cell : Nat
  mark : Nat
deriving DecidableEq, Repr


==> anc/lp85-lean/Obj/State/Colors.lean <==
/-
# Obj/State/Colors — the current color of every tile (corresponds to the `colors` state object on the Python side of the model)

**This is the entire state of the model.** Entry k is the color of the k-th cell in `Cells`.

The vertical bar (the `bar` state object on the Python side) **has no corresponding Lean file**: its rate is a per-level constant
that cannot be read from any single frame, so carrying it in the model would mean inventing a rate. The status of its two rules is
"not in the model".
-/

abbrev Colors := List Nat


==> anc/lp85-lean/Obj/World.lean <==
/-
# Obj/World — layout + state (mirrors the world object on the Python side of the model)

    Board  = Grid × Cells × List Button × List Slot, plus three compatibility conditions:        (a subobject of the product)
               sorted    cells are strictly increasing in (row, column) (canonical form: unique coordinates, so a tile list can be split and reassembled)
               slots_in  every slot's cell index is < the number of cells
               wired     every button's permutation is a permutation of 0..n-1 (n = number of cells)
    World  = Board ×_ℕ Colors = {(b, s) | s.length = b.cells.length}        (pullback = projective limit)

In an earlier version of this model none of these constraints were **in the types**:
- `aligned` (number of colors = number of cells) was checked case by case on the corpus by `wf_all_boards` in `Obs/Corpus.lean`;
- `wired` was a hypothesis `hwf` that every theorem in `Derived/ColorsConserved.lean` and `Proof/Reachable.lean` had to carry;
- `slots_in` was not stated.
Now they are fields: a `Board` / `World` violating them cannot be constructed, and theorems using them no longer need the hypotheses.

**`step` takes only `Colors` in and returns only `Colors`; `Board` is a read-only parameter** (as in the earlier version).
So most of the computation in the proofs still runs on `List Nat` and never touches these proof fields.
-/

import Obj.Board.Grid
import Obj.Board.Cells
import Obj.Board.Button
import Obj.Board.Slot
import Obj.State.Colors

/-- Order on cells (row-major). `cells` is strictly increasing in it: this is the canonical form of "a set of cells" (unique coordinates, unique order). -/
def cellLt (a b : Nat × Nat) : Bool := a.1 < b.1 || (a.1 == b.1 && a.2 < b.2)

structure Board where
  grid : Grid
  cells : Cells
  buttons : List Button
  slots : List Slot
  sorted : cells.Pairwise (fun a b => cellLt a b = true) := by decide +kernel
  slots_in : slots.all (fun sl => decide (sl.cell < cells.length)) = true
  wired : buttons.all (fun b => (b.perm cells.length).isPerm (List.range cells.length)) = true

structure World where
  board : Board
  colors : Colors
  aligned : colors.length = board.cells.length

/-- Actions: only clicks with coordinates. `RESET` is not part of the model (in the corpus it is a marked transition). -/
inductive Act where
  | click (x y : Nat)
deriving DecidableEq, Repr

/-- Result of one step: a new state, or **this level is won** (the next frame is a different board, which the model does not describe). -/
inductive Res where
  | ok (s : Colors)
  | won
deriving DecidableEq, Repr

/-- `wired`, stated per button: every button on the board has a permutation of 0..n-1. -/
theorem Board.perm_ok (bd : Board) (b : Button) (hb : b ∈ bd.buttons) :
    (b.perm bd.cells.length).Perm (List.range bd.cells.length) :=
  List.isPerm_iff.mp (List.all_eq_true.mp bd.wired b hb)

theorem Board.perm_length (bd : Board) (b : Button) (hb : b ∈ bd.buttons) :
    (b.perm bd.cells.length).length = bd.cells.length := by
  rw [(bd.perm_ok b hb).length_eq, List.length_range]

/-- Unique coordinates: strictly increasing implies no duplicates (needed to split `tiles` and reassemble them). -/
theorem Board.cells_nodup (bd : Board) : bd.cells.Nodup :=
  bd.sorted.imp (fun {a b} h hab => by
    subst hab; simp [cellLt] at h)


==> anc/lp85-lean/Obs/Check.lean <==
/-
# Obs/Check — **the criterion layer**: two yardsticks, **0 theorems** (a yardstick does not certify itself)

    agrees    is **one transition** right: take one step from the observed frame and compare with the next observed frame
    traceOk   is **a whole path** right: only the start is given by observation, **everything after is computed by the model itself**

A model that "is right at every single step but drifts away from reality after two steps" scores full marks on `agrees` and fails `traceOk`.

## What the observations contain

Only colors (`Colors`). The vertical bar is not in the model, so it is not compared; the layout is a read-only parameter of `step`, so it is not compared either.
"The layout does not change within a level" is checked transition by transition on the Python side of the model (183 same-level transitions),
and the exporter checks it again while exporting each step (it stops with an error if the next frame's layout differs from the current one).

On a "level change" step the next frame is a different board, recorded as `none`; the model side must then say `won`. Both directions must match:
the model says `won` but the level did not change ⇒ fail; the level changed but the model did not say `won` ⇒ fail.
-/

import Obj.World
import Step

def agrees (bd : Board) (prev : Colors) (a : Act) (next : Option Colors) : Bool :=
  match step bd prev a, next with
  | .won, none => true
  | .ok s, some o => s == o
  | _, _ => false

/-- Walk along `play` from `s`, comparing every step with the frame observed at that point. **What is fed into the next round is the model's own `s'`**,
    not the observed frame. One wrong step makes everything after it wrong, which is exactly the intent. -/
def traceOk (bd : Board) : Colors → List (Act × Colors) → Bool
  | _, [] => true
  | s, (a, o) :: rest =>
    match step bd s a with
    | .ok s' => s' == o && traceOk bd s' rest
    | .won => false

/-- The same yardstick, with the start given as a `World` (layout + colors). Used by the per-level layer. -/
def World.traceOk (w : World) (play : List (Act × Colors)) : Bool :=
  _root_.traceOk w.board w.colors play

/-- **For readouts only**: the step at which the first divergence occurs (`none` = no divergence). It is a readout, not a theorem. -/
def firstSplit (bd : Board) : Colors → List (Act × Colors) → Nat → Option Nat
  | _, [], _ => none
  | s, (a, o) :: rest, i =>
    match step bd s a with
    | .ok s' => if s' == o then firstSplit bd s' rest (i + 1) else some i
    | .won => some i


==> anc/lp85-lean/Obs/Corpus.lean <==
/-
# Obs/Corpus — **the model against every real transition**, one by one (ported from an earlier version of this model)

Sliced from `Obs/Replay.lean`; no separate copy of the trajectory is stored.

    corpus_agrees   for each of the 199 rows whose action is not RESET, one step from the **observed frame**
                    matches the next observed frame (on the 16 level-change rows the model must say `won`, on all others it must **not**)
    corpus_marked   exactly 1 row is not taken over (RESET), so the number of marked rows is pinned down explicitly

This layer is put back on track at every step, so it is weaker than the per-level layer; its value is that it **covers all 199 rows**,
including the stretch the scorecard does not certify (the per-level layer uses only the certified segment).
-/

import Obj.World
import Obs.Check
import Obs.Replay

set_option maxRecDepth 100000

/-- One transition row, judged against the board read from this frame. The RESET row is not judged (`act = none`); `corpus_marked` counts it. -/
def rowOk (s : Replay.Step) : Bool :=
  match s.act with
  | none => true
  | some a => agrees (Replay.boardAt s.board) s.prev a s.next

/-- On **every row** of the corpus, the model's `step` matches the observation. -/
theorem corpus_agrees : Replay.steps.all rowOk = true := by
  decide +kernel

#print axioms corpus_agrees

/-- Exactly 1 row is not taken over, and exactly 199 rows are. -/
theorem corpus_marked :
    (Replay.steps.filter (fun s => s.act.isNone)).length = 1 ∧
    (Replay.steps.filter (fun s => s.act.isSome)).length = 199 := by
  decide +kernel

#print axioms corpus_marked

/-- Before the action of every corpus row, the number of colors equals the number of cells of that board, so every row reads as a `World`.
    In an earlier version of this model, `wf_all_boards` also had to check here that "every button's wiring is a permutation"; that half is now `Board.wired`,
    already checked when the boards are built (`Obs/Replay.lean`), so it need not be checked again on the corpus. -/
theorem all_rows_are_worlds : Replay.steps.all (fun s => (Replay.worldOf? s).isSome) = true := by
  decide +kernel

#print axioms all_rows_are_worlds

/-- **A readout, not a theorem**: count rows by branch (used to reconcile row by row with the readouts of the Python side of the model).
    won = rows where the model says the level is won; dead = clicks that hit nothing; press = clicks that hit a button without winning; bad = seqs that do not match. -/
def branchOf (s : Replay.Step) : String :=
  match s.act with
  | none => "mark"
  | some a =>
    match step (Replay.boardAt s.board) s.prev a with
    | .won => "won"
    | .ok _ =>
      match a with
      | .click x y => if (hit (Replay.boardAt s.board) y x).isNone then "dead" else "press"

#eval "RECON " ++ String.intercalate ";" (Replay.steps.map (fun s =>
  toString s.seq ++ ":" ++ branchOf s ++ ":" ++ (if rowOk s then "ok" else "BAD")))

#eval "CORPUS rows=" ++ toString Replay.steps.length ++ " boards=" ++ toString Replay.boards.length



==> anc/lp85-lean/Obs/LegacyWiring.lean <==
/-
# Obs/LegacyWiring — migration check (generated by `tools/port_replay.py`): the permutation Lean computes from each mechanism
# equals, button by button, the flattened permutation exported by an earlier version of this model (i.e. the output of the Python side's wiring derivation).
-/

import Obs.Replay

/-- The `perm` of every button on every board, copied verbatim from `Obs/Replay.lean` of an earlier version of this model. -/
def legacyPerms : List (List (List Nat)) :=
  [[[1, 2, 3, 4, 5, 6, 8, 0, 10, 7, 12, 9, 19, 11, 13, 14, 15, 16, 17, 18], [7, 0, 1, 2, 3, 4, 5, 9, 6, 11, 8, 13, 10, 14, 15, 16, 17, 18, 19, 12]],
   [[1, 2, 3, 4, 6, 0, 8, 5, 15, 9, 10, 7, 12, 13, 14, 20, 16, 17, 18, 11, 22, 19, 29, 23, 24, 21, 26, 27, 28, 34, 30, 31, 32, 25, 36, 33, 41, 35, 37, 38, 39, 40], [5, 0, 1, 2, 3, 7, 4, 11, 6, 9, 10, 19, 12, 13, 14, 8, 16, 17, 18, 21, 15, 25, 20, 23, 24, 33, 26, 27, 28, 22, 30, 31, 32, 35, 29, 37, 34, 38, 39, 40, 41, 36], [0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17, 18, 9, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41], [0, 1, 2, 3, 4, 5, 6, 7, 8, 18, 9, 10, 11, 12, 13, 14, 15, 16, 17, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41], [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 24, 25, 26, 27, 28, 29, 30, 31, 32, 23, 33, 34, 35, 36, 37, 38, 39, 40, 41], [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 32, 23, 24, 25, 26, 27, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39, 40, 41]],
   [[1, 2, 7, 3, 4, 5, 0, 11, 8, 6, 10, 15, 12, 9, 14, 19, 16, 13, 18, 22, 20, 17, 26, 23, 21, 24, 25, 27, 28, 29], [6, 0, 1, 3, 4, 5, 9, 2, 8, 13, 10, 7, 12, 17, 14, 11, 16, 21, 18, 15, 20, 24, 19, 23, 25, 26, 22, 27, 28, 29], [0, 1, 2, 4, 5, 8, 6, 3, 12, 9, 7, 11, 16, 13, 10, 15, 20, 17, 14, 19, 23, 21, 18, 29, 24, 25, 26, 22, 27, 28], [0, 1, 2, 7, 3, 4, 6, 10, 5, 9, 14, 11, 8, 13, 18, 15, 12, 17, 22, 19, 16, 21, 27, 20, 24, 25, 26, 28, 29, 23]],
   [[2, 3, 6, 11, 4, 5, 14, 7, 8, 9, 10, 15, 12, 13, 16, 17, 18, 19, 20, 21, 24, 29, 22, 23, 32, 25, 26, 27, 28, 33, 30, 31, 34, 35, 1, 0], [2, 3, 6, 11, 4, 5, 14, 7, 8, 9, 10, 15, 12, 13, 16, 17, 18, 19, 20, 21, 24, 29, 22, 23, 32, 25, 26, 27, 28, 33, 30, 31, 34, 35, 1, 0], [0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 22, 14, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 29, 30, 31, 4, 32, 33, 34, 35], [0, 1, 2, 3, 31, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17, 18, 19, 20, 21, 13, 22, 23, 24, 25, 26, 27, 28, 29, 30, 32, 33, 34, 35], [0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 22, 14, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 29, 30, 31, 4, 32, 33, 34, 35], [0, 1, 2, 3, 31, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17, 18, 19, 20, 21, 13, 22, 23, 24, 25, 26, 27, 28, 29, 30, 32, 33, 34, 35], [35, 34, 0, 1, 4, 5, 2, 7, 8, 9, 10, 3, 12, 13, 6, 11, 14, 15, 16, 17, 18, 19, 22, 23, 20, 25, 26, 27, 28, 21, 30, 31, 24, 29, 32, 33], [35, 34, 0, 1, 4, 5, 2, 7, 8, 9, 10, 3, 12, 13, 6, 11, 14, 15, 16, 17, 18, 19, 22, 23, 20, 25, 26, 27, 28, 21, 30, 31, 24, 29, 32, 33], [2, 3, 6, 11, 4, 5, 14, 7, 8, 9, 10, 15, 12, 13, 16, 17, 18, 19, 20, 21, 24, 29, 22, 23, 32, 25, 26, 27, 28, 33, 30, 31, 34, 35, 1, 0], [2, 3, 6, 11, 4, 5, 14, 7, 8, 9, 10, 15, 12, 13, 16, 17, 18, 19, 20, 21, 24, 29, 22, 23, 32, 25, 26, 27, 28, 33, 30, 31, 34, 35, 1, 0], [0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 22, 14, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 29, 30, 31, 4, 32, 33, 34, 35], [0, 1, 2, 3, 31, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17, 18, 19, 20, 21, 13, 22, 23, 24, 25, 26, 27, 28, 29, 30, 32, 33, 34, 35], [0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 22, 14, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 29, 30, 31, 4, 32, 33, 34, 35], [0, 1, 2, 3, 31, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17, 18, 19, 20, 21, 13, 22, 23, 24, 25, 26, 27, 28, 29, 30, 32, 33, 34, 35], [35, 34, 0, 1, 4, 5, 2, 7, 8, 9, 10, 3, 12, 13, 6, 11, 14, 15, 16, 17, 18, 19, 22, 23, 20, 25, 26, 27, 28, 21, 30, 31, 24, 29, 32, 33], [35, 34, 0, 1, 4, 5, 2, 7, 8, 9, 10, 3, 12, 13, 6, 11, 14, 15, 16, 17, 18, 19, 22, 23, 20, 25, 26, 27, 28, 21, 30, 31, 24, 29, 32, 33]],
   [[1, 2, 3, 4, 0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20], [4, 0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20], [1, 2, 3, 4, 18, 0, 5, 6, 7, 8, 11, 12, 9, 10, 13, 14, 15, 16, 19, 20, 17], [5, 0, 1, 2, 3, 6, 7, 8, 9, 12, 13, 10, 11, 14, 15, 16, 17, 20, 4, 18, 19]],
   [[6, 7, 8, 3, 4, 5, 12, 13, 14, 9, 10, 11, 0, 1, 2, 15, 16, 17, 19, 20, 18, 23, 21, 22, 24, 25, 26, 27, 28, 29, 42, 43, 44, 33, 34, 35, 30, 31, 32, 39, 40, 41, 36, 37, 38, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74], [0, 1, 2, 9, 10, 11, 6, 7, 8, 15, 16, 17, 12, 13, 14, 3, 4, 5, 18, 19, 20, 21, 22, 23, 25, 26, 24, 29, 27, 28, 30, 31, 32, 45, 46, 47, 36, 37, 38, 33, 34, 35, 42, 43, 44, 39, 40, 41, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74], [1, 2, 23, 3, 4, 5, 7, 8, 22, 9, 10, 11, 13, 14, 21, 15, 16, 17, 0, 6, 12, 32, 38, 44, 24, 25, 26, 27, 28, 29, 20, 30, 31, 33, 34, 35, 19, 36, 37, 39, 40, 41, 18, 42, 43, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74], [0, 1, 2, 4, 5, 29, 6, 7, 8, 10, 11, 28, 12, 13, 14, 16, 17, 27, 18, 19, 20, 21, 22, 23, 3, 9, 15, 35, 41, 47, 30, 31, 32, 26, 33, 34, 36, 37, 38, 25, 39, 40, 42, 43, 44, 24, 45, 46, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74], [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 54, 55, 56, 57, 58, 59, 51, 52, 53, 61, 62, 60, 65, 63, 64, 72, 73, 74, 66, 67, 68, 69, 70, 71], [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 48, 49, 46, 47, 44, 45, 52, 51, 50, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74], [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 52, 53, 65, 55, 56, 64, 58, 59, 63, 51, 54, 57, 68, 71, 74, 62, 66, 67, 61, 69, 70, 60, 72, 73]],
   [[8, 1, 2, 3, 4, 5, 6, 7, 9, 0, 10, 11, 12, 13], [9, 1, 2, 3, 4, 5, 6, 7, 0, 8, 10, 11, 12, 13], [1, 2, 3, 4, 5, 6, 7, 0, 8, 9, 11, 13, 10, 12], [7, 0, 1, 2, 3, 4, 5, 6, 8, 9, 12, 10, 13, 11]],
   [[0, 1, 2, 8, 4, 5, 6, 7, 3, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68], [0, 1, 2, 8, 4, 5, 6, 7, 3, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68], [2, 1, 7, 3, 4, 5, 6, 13, 8, 9, 10, 11, 12, 19, 14, 15, 16, 17, 18, 24, 20, 21, 22, 23, 0, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68], [24, 1, 0, 3, 4, 5, 6, 2, 8, 9, 10, 11, 12, 7, 14, 15, 16, 17, 18, 13, 20, 21, 22, 23, 19, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68], [0, 1, 2, 3, 4, 5, 12, 7, 8, 9, 10, 11, 18, 13, 14, 15, 16, 17, 23, 19, 20, 21, 22, 28, 24, 25, 26, 27, 32, 29, 30, 31, 36, 33, 34, 35, 6, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68], [0, 1, 2, 3, 4, 5, 36, 7, 8, 9, 10, 11, 6, 13, 14, 15, 16, 17, 12, 19, 20, 21, 22, 18, 24, 25, 26, 27, 23, 29, 30, 31, 28, 33, 34, 35, 32, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68], [2, 1, 7, 8, 4, 5, 12, 13, 14, 9, 10, 11, 18, 19, 20, 15, 16, 17, 23, 24, 25, 21, 22, 28, 29, 30, 26, 27, 32, 33, 34, 31, 36, 37, 38, 35, 40, 41, 42, 39, 44, 45, 46, 43, 48, 49, 50, 47, 52, 53, 54, 51, 56, 57, 58, 55, 60, 61, 62, 59, 65, 66, 67, 63, 64, 6, 0, 3, 68], [66, 1, 0, 67, 4, 5, 65, 2, 3, 9, 10, 11, 6, 7, 8, 15, 16, 17, 12, 13, 14, 21, 22, 18, 19, 20, 26, 27, 23, 24, 25, 31, 28, 29, 30, 35, 32, 33, 34, 39, 36, 37, 38, 43, 40, 41, 42, 47, 44, 45, 46, 51, 48, 49, 50, 55, 52, 53, 54, 59, 56, 57, 58, 63, 64, 60, 61, 62, 68]]]

theorem wiring_matches_lean2 :
    Replay.boards.map (fun b => b.buttons.map (fun btn => btn.perm b.cells.length)) = legacyPerms := by
  decide +kernel

#print axioms wiring_matches_lean2


==> anc/lp85-lean/Obs/ModelBoards.lean <==
/-
# Obs/ModelBoards — boards computed afresh from the raw frames by the Python side of the model; generated by its Lean exporter, do not edit by hand

Compared board by board, via projections, with the boards of `Obs/Replay.lean`: cells, slots (cell index, mark), buttons (box, direction, kind, permutation).
Each side has 8 boards; `model_boards_match` says each list contains the other. This is the representation link Python carrier ↔ Lean carrier.
-/

import Obs.Replay

abbrev BtnProj := (Nat × Nat × Nat × Nat) × Dir × String × List Nat
abbrev BoardProj := Cells × List (Nat × Nat) × List BtnProj

def Mechanism.kindName : Mechanism → String
  | .belt _ => "belt" | .starRot _ _ => "starRot" | .starRad _ _ => "starRad" | .hub _ => "hub" | .panel _ => "panel"

def Board.proj (b : Board) : BoardProj :=
  (b.cells, b.slots.map (fun s => (s.cell, s.mark)),
   b.buttons.map (fun x => ((x.box.r0, x.box.r1, x.box.c0, x.box.c1), x.dir, x.mech.kindName, x.perm b.cells.length)))

def modelBoards : List BoardProj := [
  ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 6), (2, 0), (2, 6), (3, 0), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6)],
   [(0, 11)],
   [((29, 36, 2, 7), .left, "belt", [1, 2, 3, 4, 5, 6, 8, 0, 10, 7, 12, 9, 19, 11, 13, 14, 15, 16, 17, 18]), ((29, 36, 56, 61), .right, "belt", [7, 0, 1, 2, 3, 4, 5, 9, 6, 11, 8, 13, 10, 14, 15, 16, 17, 18, 19, 12])]),
  ([(0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 2), (1, 6), (2, 2), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (3, 9), (4, 2), (4, 6), (5, 2), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6), (6, 7), (6, 8), (6, 9), (7, 2), (7, 6), (8, 2), (8, 6), (9, 2), (9, 3), (9, 4), (9, 5), (9, 6)],
   [(15, 11), (29, 11)],
   [((16, 19, 19, 21), .left, "belt", [1, 2, 3, 4, 6, 0, 8, 5, 15, 9, 10, 7, 12, 13, 14, 20, 16, 17, 18, 11, 22, 19, 29, 23, 24, 21, 26, 27, 28, 34, 30, 31, 32, 25, 36, 33, 41, 35, 37, 38, 39, 40]), ((16, 19, 38, 40), .right, "belt", [5, 0, 1, 2, 3, 7, 4, 11, 6, 9, 10, 19, 12, 13, 14, 8, 16, 17, 18, 21, 15, 25, 20, 23, 24, 33, 26, 27, 28, 22, 30, 31, 32, 35, 29, 37, 34, 38, 39, 40, 41, 36]), ((25, 28, 13, 15), .left, "belt", [0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17, 18, 9, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]), ((25, 28, 47, 49), .right, "belt", [0, 1, 2, 3, 4, 5, 6, 7, 8, 18, 9, 10, 11, 12, 13, 14, 15, 16, 17, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]), ((34, 37, 13, 15), .left, "belt", [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 24, 25, 26, 27, 28, 29, 30, 31, 32, 23, 33, 34, 35, 36, 37, 38, 39, 40, 41]), ((34, 37, 47, 49), .right, "belt", [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 32, 23, 24, 25, 26, 27, 28, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39, 40, 41])]),
  ([(0, 2), (0, 3), (0, 4), (0, 6), (0, 7), (0, 8), (1, 1), (1, 5), (1, 9), (2, 0), (2, 4), (2, 6), (2, 10), (3, 0), (3, 4), (3, 6), (3, 10), (4, 0), (4, 4), (4, 6), (4, 10), (5, 1), (5, 5), (5, 9), (6, 2), (6, 3), (6, 4), (6, 6), (6, 7), (6, 8)],
   [(13, 11), (16, 12)],
   [((40, 43, 22, 24), .left, "belt", [1, 2, 7, 3, 4, 5, 0, 11, 8, 6, 10, 15, 12, 9, 14, 19, 16, 13, 18, 22, 20, 17, 26, 23, 21, 24, 25, 27, 28, 29]), ((40, 43, 25, 27), .right, "belt", [6, 0, 1, 3, 4, 5, 9, 2, 8, 13, 10, 7, 12, 17, 14, 11, 16, 21, 18, 15, 20, 24, 19, 23, 25, 26, 22, 27, 28, 29]), ((40, 43, 34, 36), .left, "belt", [0, 1, 2, 4, 5, 8, 6, 3, 12, 9, 7, 11, 16, 13, 10, 15, 20, 17, 14, 19, 23, 21, 18, 29, 24, 25, 26, 22, 27, 28]), ((40, 43, 37, 39), .right, "belt", [0, 1, 2, 7, 3, 4, 6, 10, 5, 9, 14, 11, 8, 13, 18, 15, 12, 17, 22, 19, 16, 21, 27, 20, 24, 25, 26, 28, 29, 23])]),
  ([(0, 2), (0, 7), (1, 2), (1, 7), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (2, 9), (3, 2), (3, 7), (4, 2), (4, 7), (5, 2), (5, 7), (6, 2), (6, 7), (7, 0), (7, 1), (7, 2), (7, 3), (7, 4), (7, 5), (7, 6), (7, 7), (7, 8), (7, 9), (8, 2), (8, 7), (9, 2), (9, 7)],
   [(29, 11), (31, 12)],
   [((5, 7, 14, 17), .up, "belt", [2, 3, 6, 11, 4, 5, 14, 7, 8, 9, 10, 15, 12, 13, 16, 17, 18, 19, 20, 21, 24, 29, 22, 23, 32, 25, 26, 27, 28, 33, 30, 31, 34, 35, 1, 0]), ((5, 7, 44, 47), .up, "belt", [2, 3, 6, 11, 4, 5, 14, 7, 8, 9, 10, 15, 12, 13, 16, 17, 18, 19, 20, 21, 24, 29, 22, 23, 32, 25, 26, 27, 28, 33, 30, 31, 34, 35, 1, 0]), ((14, 17, 5, 7), .left, "belt", [0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 22, 14, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 29, 30, 31, 4, 32, 33, 34, 35]), ((14, 17, 24, 26), .right, "belt", [0, 1, 2, 3, 31, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17, 18, 19, 20, 21, 13, 22, 23, 24, 25, 26, 27, 28, 29, 30, 32, 33, 34, 35]), ((14, 17, 35, 37), .left, "belt", [0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 22, 14, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 29, 30, 31, 4, 32, 33, 34, 35]), ((14, 17, 54, 56), .right, "belt", [0, 1, 2, 3, 31, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17, 18, 19, 20, 21, 13, 22, 23, 24, 25, 26, 27, 28, 29, 30, 32, 33, 34, 35]), ((24, 26, 14, 17), .down, "belt", [35, 34, 0, 1, 4, 5, 2, 7, 8, 9, 10, 3, 12, 13, 6, 11, 14, 15, 16, 17, 18, 19, 22, 23, 20, 25, 26, 27, 28, 21, 30, 31, 24, 29, 32, 33]), ((24, 26, 44, 47), .down, "belt", [35, 34, 0, 1, 4, 5, 2, 7, 8, 9, 10, 3, 12, 13, 6, 11, 14, 15, 16, 17, 18, 19, 22, 23, 20, 25, 26, 27, 28, 21, 30, 31, 24, 29, 32, 33]), ((35, 37, 14, 17), .up, "belt", [2, 3, 6, 11, 4, 5, 14, 7, 8, 9, 10, 15, 12, 13, 16, 17, 18, 19, 20, 21, 24, 29, 22, 23, 32, 25, 26, 27, 28, 33, 30, 31, 34, 35, 1, 0]), ((35, 37, 44, 47), .up, "belt", [2, 3, 6, 11, 4, 5, 14, 7, 8, 9, 10, 15, 12, 13, 16, 17, 18, 19, 20, 21, 24, 29, 22, 23, 32, 25, 26, 27, 28, 33, 30, 31, 34, 35, 1, 0]), ((44, 47, 5, 7), .left, "belt", [0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 22, 14, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 29, 30, 31, 4, 32, 33, 34, 35]), ((44, 47, 24, 26), .right, "belt", [0, 1, 2, 3, 31, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17, 18, 19, 20, 21, 13, 22, 23, 24, 25, 26, 27, 28, 29, 30, 32, 33, 34, 35]), ((44, 47, 35, 37), .left, "belt", [0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 22, 14, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 29, 30, 31, 4, 32, 33, 34, 35]), ((44, 47, 54, 56), .right, "belt", [0, 1, 2, 3, 31, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17, 18, 19, 20, 21, 13, 22, 23, 24, 25, 26, 27, 28, 29, 30, 32, 33, 34, 35]), ((54, 56, 14, 17), .down, "belt", [35, 34, 0, 1, 4, 5, 2, 7, 8, 9, 10, 3, 12, 13, 6, 11, 14, 15, 16, 17, 18, 19, 22, 23, 20, 25, 26, 27, 28, 21, 30, 31, 24, 29, 32, 33]), ((54, 56, 44, 47), .down, "belt", [35, 34, 0, 1, 4, 5, 2, 7, 8, 9, 10, 3, 12, 13, 6, 11, 14, 15, 16, 17, 18, 19, 22, 23, 20, 25, 26, 27, 28, 21, 30, 31, 24, 29, 32, 33])]),
  ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (1, 0), (2, 0), (2, 1), (2, 2), (3, 2), (4, 0), (4, 1), (4, 2), (5, 0), (6, 0), (6, 1), (6, 2), (7, 2), (8, 0), (8, 1), (8, 2)],
   [(0, 11), (4, 11)],
   [((4, 11, 7, 12), .left, "belt", [1, 2, 3, 4, 0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20]), ((4, 11, 49, 54), .right, "belt", [4, 0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20]), ((34, 41, 9, 14), .left, "belt", [1, 2, 3, 4, 18, 0, 5, 6, 7, 8, 11, 12, 9, 10, 13, 14, 15, 16, 19, 20, 17]), ((34, 41, 35, 40), .right, "belt", [5, 0, 1, 2, 3, 6, 7, 8, 9, 12, 13, 10, 11, 14, 15, 16, 17, 20, 4, 18, 19])]),
  ([(0, 0), (0, 3), (0, 6), (0, 10), (0, 13), (0, 16), (1, 1), (1, 3), (1, 5), (1, 11), (1, 13), (1, 15), (2, 2), (2, 3), (2, 4), (2, 12), (2, 13), (2, 14), (3, 0), (3, 1), (3, 2), (3, 4), (3, 5), (3, 6), (3, 10), (3, 11), (3, 12), (3, 14), (3, 15), (3, 16), (4, 2), (4, 3), (4, 4), (4, 12), (4, 13), (4, 14), (5, 1), (5, 3), (5, 5), (5, 11), (5, 13), (5, 15), (6, 0), (6, 3), (6, 6), (6, 10), (6, 13), (6, 16), (7, 7), (7, 9), (8, 8), (9, 5), (9, 8), (9, 11), (10, 6), (10, 8), (10, 10), (11, 7), (11, 8), (11, 9), (12, 5), (12, 6), (12, 7), (12, 9), (12, 10), (12, 11), (13, 7), (13, 8), (13, 9), (14, 6), (14, 8), (14, 10), (15, 5), (15, 8), (15, 11)],
   [(48, 11), (49, 11), (50, 11)],
   [((14, 17, 26, 28), .right, "starRad", [6, 7, 8, 3, 4, 5, 12, 13, 14, 9, 10, 11, 0, 1, 2, 15, 16, 17, 19, 20, 18, 23, 21, 22, 24, 25, 26, 27, 28, 29, 42, 43, 44, 33, 34, 35, 30, 31, 32, 39, 40, 41, 36, 37, 38, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74]), ((14, 17, 56, 58), .right, "starRad", [0, 1, 2, 9, 10, 11, 6, 7, 8, 15, 16, 17, 12, 13, 14, 3, 4, 5, 18, 19, 20, 21, 22, 23, 25, 26, 24, 29, 27, 28, 30, 31, 32, 45, 46, 47, 36, 37, 38, 33, 34, 35, 42, 43, 44, 39, 40, 41, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74]), ((27, 30, 14, 16), .right, "starRot", [1, 2, 23, 3, 4, 5, 7, 8, 22, 9, 10, 11, 13, 14, 21, 15, 16, 17, 0, 6, 12, 32, 38, 44, 24, 25, 26, 27, 28, 29, 20, 30, 31, 33, 34, 35, 19, 36, 37, 39, 40, 41, 18, 42, 43, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74]), ((27, 30, 44, 46), .right, "starRot", [0, 1, 2, 4, 5, 29, 6, 7, 8, 10, 11, 28, 12, 13, 14, 16, 17, 27, 18, 19, 20, 21, 22, 23, 3, 9, 15, 35, 41, 47, 30, 31, 32, 26, 33, 34, 36, 37, 38, 25, 39, 40, 42, 43, 44, 24, 45, 46, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74]), ((44, 47, 41, 43), .right, "starRad", [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 54, 55, 56, 57, 58, 59, 51, 52, 53, 61, 62, 60, 65, 63, 64, 72, 73, 74, 66, 67, 68, 69, 70, 71]), ((54, 56, 52, 55), .up, "hub", [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 48, 49, 46, 47, 44, 45, 52, 51, 50, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74]), ((57, 60, 29, 31), .right, "starRot", [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 52, 53, 65, 55, 56, 64, 58, 59, 63, 51, 54, 57, 68, 71, 74, 62, 66, 67, 61, 69, 70, 60, 72, 73])]),
  ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (1, 0), (2, 0), (3, 3), (3, 4), (4, 3), (4, 4)],
   [(7, 11), (11, 11)],
   [((19, 21, 19, 22), .up, "belt", [8, 1, 2, 3, 4, 5, 6, 7, 9, 0, 10, 11, 12, 13]), ((32, 34, 19, 22), .down, "belt", [9, 1, 2, 3, 4, 5, 6, 7, 0, 8, 10, 11, 12, 13]), ((41, 44, 28, 30), .left, "belt", [1, 2, 3, 4, 5, 6, 7, 0, 8, 9, 11, 13, 10, 12]), ((41, 44, 32, 34), .right, "belt", [7, 0, 1, 2, 3, 4, 5, 6, 8, 9, 12, 10, 13, 11])]),
  ([(0, 1), (0, 7), (1, 2), (1, 5), (1, 7), (1, 11), (2, 0), (2, 3), (2, 6), (2, 9), (2, 11), (2, 13), (3, 1), (3, 4), (3, 7), (3, 9), (3, 11), (3, 13), (4, 2), (4, 5), (4, 8), (4, 11), (4, 13), (5, 3), (5, 6), (5, 9), (5, 11), (5, 13), (6, 4), (6, 7), (6, 10), (6, 13), (7, 5), (7, 8), (7, 11), (7, 13), (8, 6), (8, 9), (8, 11), (8, 13), (9, 7), (9, 9), (9, 11), (9, 13), (10, 7), (10, 9), (10, 11), (10, 13), (11, 7), (11, 9), (11, 11), (11, 13), (12, 7), (12, 9), (12, 11), (12, 13), (13, 7), (13, 9), (13, 11), (13, 13), (14, 7), (14, 9), (14, 11), (14, 12), (14, 13), (15, 7), (15, 9), (15, 11), (15, 13)],
   [(65, 11), (66, 11), (67, 11)],
   [((23, 26, 48, 50), .left, "panel", [0, 1, 2, 8, 4, 5, 6, 7, 3, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68]), ((23, 26, 52, 54), .right, "panel", [0, 1, 2, 8, 4, 5, 6, 7, 3, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68]), ((28, 31, 48, 50), .left, "panel", [2, 1, 7, 3, 4, 5, 6, 13, 8, 9, 10, 11, 12, 19, 14, 15, 16, 17, 18, 24, 20, 21, 22, 23, 0, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68]), ((28, 31, 52, 54), .right, "panel", [24, 1, 0, 3, 4, 5, 6, 2, 8, 9, 10, 11, 12, 7, 14, 15, 16, 17, 18, 13, 20, 21, 22, 23, 19, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68]), ((33, 36, 48, 50), .left, "panel", [0, 1, 2, 3, 4, 5, 12, 7, 8, 9, 10, 11, 18, 13, 14, 15, 16, 17, 23, 19, 20, 21, 22, 28, 24, 25, 26, 27, 32, 29, 30, 31, 36, 33, 34, 35, 6, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68]), ((33, 36, 52, 54), .right, "panel", [0, 1, 2, 3, 4, 5, 36, 7, 8, 9, 10, 11, 6, 13, 14, 15, 16, 17, 12, 19, 20, 21, 22, 18, 24, 25, 26, 27, 23, 29, 30, 31, 28, 33, 34, 35, 32, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68]), ((56, 59, 30, 32), .left, "panel", [2, 1, 7, 8, 4, 5, 12, 13, 14, 9, 10, 11, 18, 19, 20, 15, 16, 17, 23, 24, 25, 21, 22, 28, 29, 30, 26, 27, 32, 33, 34, 31, 36, 37, 38, 35, 40, 41, 42, 39, 44, 45, 46, 43, 48, 49, 50, 47, 52, 53, 54, 51, 56, 57, 58, 55, 60, 61, 62, 59, 65, 66, 67, 63, 64, 6, 0, 3, 68]), ((56, 59, 35, 37), .right, "panel", [66, 1, 0, 67, 4, 5, 65, 2, 3, 9, 10, 11, 6, 7, 8, 15, 16, 17, 12, 13, 14, 21, 22, 18, 19, 20, 26, 27, 23, 24, 25, 31, 28, 29, 30, 35, 32, 33, 34, 39, 36, 37, 38, 43, 40, 41, 42, 47, 44, 45, 46, 51, 48, 49, 50, 55, 52, 53, 54, 59, 56, 57, 58, 63, 64, 60, 61, 62, 68])])]

theorem model_boards_match :
    (modelBoards.all (fun p => Replay.boards.any (fun b => b.proj == p)) &&
     Replay.boards.all (fun b => modelBoards.any (fun p => b.proj == p))) = true := by
  decide +kernel

#print axioms model_boards_match


==> anc/lp85-lean/Obs/Replay.lean <==
/-
# Obs/Replay — the whole trajectory, **stored only here** (converted by `tools/port_replay.py` from an earlier version of this model: boards rewritten in the new format, trajectory unchanged verbatim)

Both the per-row layer (`Obs/Corpus.lean`) and the per-level layer (`Proof/Levels.lean`) slice from here.

    boards       the board actually read from each frame (deduplicated); used by the per-row checks
    levelBoard   one board per level; used by the per-level checks. In this playthrough the two coincide (the layout does not change within a level and nothing is occluded);
                 this was checked frame by frame by the exporter, and is checked again by `frames_read_level_board` in `Proof/Levels.lean`
    steps        all 200 transition rows, **none omitted**: the RESET row has `act = none` (not part of the model, marked)

Sliced by `seq`, not by index and not by `step` (`step` has a duplicate number: [120]).
Each step refers to its board by index into `boards`.
The two compatibility conditions of a board (`slots_in`, `wired`) are checked here board by board with `decide +kernel`; a board that fails cannot be constructed.
In an earlier version of this model the same check was `wf_all_boards` in `Obs/Corpus.lean`, at the corpus layer.

-/

import Obj.World
import Obs.Check

namespace Replay

/-- One step of the trajectory. **Holds only what is visible**: colors before the action, the action, colors after the action (`none` on a level change).
    `cert` = this step belongs to the segment certified by the scorecard (the per-level layer may only use steps with `cert = true` as witnesses). -/
structure Step where
  seq : Nat
  lvl : Nat
  board : Nat
  act : Option Act
  prev : Colors
  next : Option Colors
  cert : Bool
deriving Repr

/-- The boards actually read from the frames: 8 after deduplication. Buttons carry a mechanism (`Mechanism`), not a flattened permutation. -/
def boards : List Board := [
  { grid := { tile := 4, rows := [19, 25, 31, 37, 43], cols := [12, 18, 24, 30, 36, 42, 48] },
    cells := [(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 6), (2, 0), (2, 6), (3, 0), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6)],
    buttons := [
      { box := ⟨29, 36, 2, 7, by decide⟩, dir := .left,
        mech := .belt [[0, 7, 9, 11, 13, 14, 15, 16, 17, 18, 19, 12, 10, 8, 6, 5, 4, 3, 2, 1]] },
      { box := ⟨29, 36, 56, 61, by decide⟩, dir := .right,
        mech := .belt [[0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 19, 18, 17, 16, 15, 14, 13, 11, 9, 7]] }],
    slots := [{ cell := 0, mark := 11 }],
    slots_in := by decide +kernel, wired := by decide +kernel },
  { grid := { tile := 2, rows := [17, 20, 23, 26, 29, 32, 35, 38, 41, 44], cols := [17, 20, 23, 26, 29, 32, 35, 38, 41, 44] },
    cells := [(0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 2), (1, 6), (2, 2), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (3, 9), (4, 2), (4, 6), (5, 2), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6), (6, 7), (6, 8), (6, 9), (7, 2), (7, 6), (8, 2), (8, 6), (9, 2), (9, 3), (9, 4), (9, 5), (9, 6)],
    buttons := [
      { box := ⟨16, 19, 19, 21, by decide⟩, dir := .left,
        mech := .belt [[0, 5, 7, 11, 19, 21, 25, 33, 35, 37, 38, 39, 40, 41, 36, 34, 29, 22, 20, 15, 8, 6, 4, 3, 2, 1]] },
      { box := ⟨16, 19, 38, 40, by decide⟩, dir := .right,
        mech := .belt [[0, 1, 2, 3, 4, 6, 8, 15, 20, 22, 29, 34, 36, 41, 40, 39, 38, 37, 35, 33, 25, 21, 19, 11, 7, 5]] },
      { box := ⟨25, 28, 13, 15, by decide⟩, dir := .left,
        mech := .belt [[9, 18, 17, 16, 15, 14, 13, 12, 11, 10]] },
      { box := ⟨25, 28, 47, 49, by decide⟩, dir := .right,
        mech := .belt [[9, 10, 11, 12, 13, 14, 15, 16, 17, 18]] },
      { box := ⟨34, 37, 13, 15, by decide⟩, dir := .left,
        mech := .belt [[23, 32, 31, 30, 29, 28, 27, 26, 25, 24]] },
      { box := ⟨34, 37, 47, 49, by decide⟩, dir := .right,
        mech := .belt [[23, 24, 25, 26, 27, 28, 29, 30, 31, 32]] }],
    slots := [{ cell := 15, mark := 11 }, { cell := 29, mark := 11 }],
    slots_in := by decide +kernel, wired := by decide +kernel },
  { grid := { tile := 2, rows := [19, 22, 25, 28, 31, 34, 37], cols := [15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45] },
    cells := [(0, 2), (0, 3), (0, 4), (0, 6), (0, 7), (0, 8), (1, 1), (1, 5), (1, 9), (2, 0), (2, 4), (2, 6), (2, 10), (3, 0), (3, 4), (3, 6), (3, 10), (4, 0), (4, 4), (4, 6), (4, 10), (5, 1), (5, 5), (5, 9), (6, 2), (6, 3), (6, 4), (6, 6), (6, 7), (6, 8)],
    buttons := [
      { box := ⟨40, 43, 22, 24, by decide⟩, dir := .left,
        mech := .belt [[0, 6, 9, 13, 17, 21, 24, 25, 26, 22, 19, 15, 11, 7, 2, 1]] },
      { box := ⟨40, 43, 25, 27, by decide⟩, dir := .right,
        mech := .belt [[0, 1, 2, 7, 11, 15, 19, 22, 26, 25, 24, 21, 17, 13, 9, 6]] },
      { box := ⟨40, 43, 34, 36, by decide⟩, dir := .left,
        mech := .belt [[3, 7, 10, 14, 18, 22, 27, 28, 29, 23, 20, 16, 12, 8, 5, 4]] },
      { box := ⟨40, 43, 37, 39, by decide⟩, dir := .right,
        mech := .belt [[3, 4, 5, 8, 12, 16, 20, 23, 29, 28, 27, 22, 18, 14, 10, 7]] }],
    slots := [{ cell := 13, mark := 11 }, { cell := 16, mark := 12 }],
    slots_in := by decide +kernel, wired := by decide +kernel },
  { grid := { tile := 2, rows := [9, 12, 15, 18, 21, 39, 42, 45, 48, 51], cols := [9, 12, 15, 18, 21, 39, 42, 45, 48, 51] },
    cells := [(0, 2), (0, 7), (1, 2), (1, 7), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (2, 9), (3, 2), (3, 7), (4, 2), (4, 7), (5, 2), (5, 7), (6, 2), (6, 7), (7, 0), (7, 1), (7, 2), (7, 3), (7, 4), (7, 5), (7, 6), (7, 7), (7, 8), (7, 9), (8, 2), (8, 7), (9, 2), (9, 7)],
    buttons := [
      { box := ⟨5, 7, 14, 17, by decide⟩, dir := .up,
        mech := .belt [[0, 35, 33, 29, 21, 19, 17, 15, 11, 3, 1, 34, 32, 24, 20, 18, 16, 14, 6, 2]] },
      { box := ⟨5, 7, 44, 47, by decide⟩, dir := .up,
        mech := .belt [[0, 35, 33, 29, 21, 19, 17, 15, 11, 3, 1, 34, 32, 24, 20, 18, 16, 14, 6, 2]] },
      { box := ⟨14, 17, 5, 7, by decide⟩, dir := .left,
        mech := .belt [[4, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 13, 12, 11, 10, 9, 8, 7, 6, 5]] },
      { box := ⟨14, 17, 24, 26, by decide⟩, dir := .right,
        mech := .belt [[4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]] },
      { box := ⟨14, 17, 35, 37, by decide⟩, dir := .left,
        mech := .belt [[4, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 13, 12, 11, 10, 9, 8, 7, 6, 5]] },
      { box := ⟨14, 17, 54, 56, by decide⟩, dir := .right,
        mech := .belt [[4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]] },
      { box := ⟨24, 26, 14, 17, by decide⟩, dir := .down,
        mech := .belt [[0, 2, 6, 14, 16, 18, 20, 24, 32, 34, 1, 3, 11, 15, 17, 19, 21, 29, 33, 35]] },
      { box := ⟨24, 26, 44, 47, by decide⟩, dir := .down,
        mech := .belt [[0, 2, 6, 14, 16, 18, 20, 24, 32, 34, 1, 3, 11, 15, 17, 19, 21, 29, 33, 35]] },
      { box := ⟨35, 37, 14, 17, by decide⟩, dir := .up,
        mech := .belt [[0, 35, 33, 29, 21, 19, 17, 15, 11, 3, 1, 34, 32, 24, 20, 18, 16, 14, 6, 2]] },
      { box := ⟨35, 37, 44, 47, by decide⟩, dir := .up,
        mech := .belt [[0, 35, 33, 29, 21, 19, 17, 15, 11, 3, 1, 34, 32, 24, 20, 18, 16, 14, 6, 2]] },
      { box := ⟨44, 47, 5, 7, by decide⟩, dir := .left,
        mech := .belt [[4, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 13, 12, 11, 10, 9, 8, 7, 6, 5]] },
      { box := ⟨44, 47, 24, 26, by decide⟩, dir := .right,
        mech := .belt [[4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]] },
      { box := ⟨44, 47, 35, 37, by decide⟩, dir := .left,
        mech := .belt [[4, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 13, 12, 11, 10, 9, 8, 7, 6, 5]] },
      { box := ⟨44, 47, 54, 56, by decide⟩, dir := .right,
        mech := .belt [[4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]] },
      { box := ⟨54, 56, 14, 17, by decide⟩, dir := .down,
        mech := .belt [[0, 2, 6, 14, 16, 18, 20, 24, 32, 34, 1, 3, 11, 15, 17, 19, 21, 29, 33, 35]] },
      { box := ⟨54, 56, 44, 47, by decide⟩, dir := .down,
        mech := .belt [[0, 2, 6, 14, 16, 18, 20, 24, 32, 34, 1, 3, 11, 15, 17, 19, 21, 29, 33, 35]] }],
    slots := [{ cell := 29, mark := 11 }, { cell := 31, mark := 12 }],
    slots_in := by decide +kernel, wired := by decide +kernel },
  { grid := { tile := 4, rows := [6, 12, 18, 24, 30, 36, 42, 48, 54], cols := [17, 23, 29, 35, 41] },
    cells := [(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (1, 0), (2, 0), (2, 1), (2, 2), (3, 2), (4, 0), (4, 1), (4, 2), (5, 0), (6, 0), (6, 1), (6, 2), (7, 2), (8, 0), (8, 1), (8, 2)],
    buttons := [
      { box := ⟨4, 11, 7, 12, by decide⟩, dir := .left,
        mech := .belt [[0, 4, 3, 2, 1]] },
      { box := ⟨4, 11, 49, 54, by decide⟩, dir := .right,
        mech := .belt [[0, 1, 2, 3, 4]] },
      { box := ⟨34, 41, 9, 14, by decide⟩, dir := .left,
        mech := .belt [[0, 5, 6, 7, 8, 9, 12, 11, 10, 13, 14, 15, 16, 17, 20, 19, 18, 4, 3, 2, 1]] },
      { box := ⟨34, 41, 35, 40, by decide⟩, dir := .right,
        mech := .belt [[0, 1, 2, 3, 4, 18, 19, 20, 17, 16, 15, 14, 13, 10, 11, 12, 9, 8, 7, 6, 5]] }],
    slots := [{ cell := 0, mark := 11 }, { cell := 4, mark := 11 }],
    slots_in := by decide +kernel, wired := by decide +kernel },
  { grid := { tile := 2, rows := [6, 9, 12, 15, 18, 21, 24, 27, 33, 36, 39, 42, 45, 48, 51, 54], cols := [5, 8, 11, 14, 17, 20, 23, 26, 29, 32, 35, 38, 41, 44, 47, 50, 53] },
    cells := [(0, 0), (0, 3), (0, 6), (0, 10), (0, 13), (0, 16), (1, 1), (1, 3), (1, 5), (1, 11), (1, 13), (1, 15), (2, 2), (2, 3), (2, 4), (2, 12), (2, 13), (2, 14), (3, 0), (3, 1), (3, 2), (3, 4), (3, 5), (3, 6), (3, 10), (3, 11), (3, 12), (3, 14), (3, 15), (3, 16), (4, 2), (4, 3), (4, 4), (4, 12), (4, 13), (4, 14), (5, 1), (5, 3), (5, 5), (5, 11), (5, 13), (5, 15), (6, 0), (6, 3), (6, 6), (6, 10), (6, 13), (6, 16), (7, 7), (7, 9), (8, 8), (9, 5), (9, 8), (9, 11), (10, 6), (10, 8), (10, 10), (11, 7), (11, 8), (11, 9), (12, 5), (12, 6), (12, 7), (12, 9), (12, 10), (12, 11), (13, 7), (13, 8), (13, 9), (14, 6), (14, 8), (14, 10), (15, 5), (15, 8), (15, 11)],
    buttons := [
      { box := ⟨14, 17, 26, 28, by decide⟩, dir := .right,
        mech := .starRad (3, 3) [[0, 12, 6], [1, 13, 7], [2, 14, 8], [18, 20, 19], [21, 22, 23], [30, 36, 42], [31, 37, 43], [32, 38, 44]] },
      { box := ⟨14, 17, 56, 58, by decide⟩, dir := .right,
        mech := .starRad (3, 13) [[3, 15, 9], [4, 16, 10], [5, 17, 11], [24, 26, 25], [27, 28, 29], [33, 39, 45], [34, 40, 46], [35, 41, 47]] },
      { box := ⟨27, 30, 14, 16, by decide⟩, dir := .right,
        mech := .starRot (3, 3) [[0, 18, 42, 43, 44, 23, 2, 1], [6, 19, 36, 37, 38, 22, 8, 7], [12, 20, 30, 31, 32, 21, 14, 13]] },
      { box := ⟨27, 30, 44, 46, by decide⟩, dir := .right,
        mech := .starRot (3, 13) [[3, 24, 45, 46, 47, 29, 5, 4], [9, 25, 39, 40, 41, 28, 11, 10], [15, 26, 33, 34, 35, 27, 17, 16]] },
      { box := ⟨44, 47, 41, 43, by decide⟩, dir := .right,
        mech := .starRad (12, 8) [[51, 57, 54], [52, 58, 55], [53, 59, 56], [60, 62, 61], [63, 64, 65], [66, 69, 72], [67, 70, 73], [68, 71, 74]] },
      { box := ⟨54, 56, 52, 55, by decide⟩, dir := .up,
        mech := .hub [(44, 48), (45, 49), (50, 52)] },
      { box := ⟨57, 60, 29, 31, by decide⟩, dir := .right,
        mech := .starRot (12, 8) [[51, 60, 72, 73, 74, 65, 53, 52], [54, 61, 69, 70, 71, 64, 56, 55], [57, 62, 66, 67, 68, 63, 59, 58]] }],
    slots := [{ cell := 48, mark := 11 }, { cell := 49, mark := 11 }, { cell := 50, mark := 11 }],
    slots_in := by decide +kernel, wired := by decide +kernel },
  { grid := { tile := 2, rows := [23, 26, 29, 35, 38], cols := [20, 23, 26, 29, 32, 35, 38, 41] },
    cells := [(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (1, 0), (2, 0), (3, 3), (3, 4), (4, 3), (4, 4)],
    buttons := [
      { box := ⟨19, 21, 19, 22, by decide⟩, dir := .up,
        mech := .belt [[0, 9, 8]] },
      { box := ⟨32, 34, 19, 22, by decide⟩, dir := .down,
        mech := .belt [[0, 8, 9]] },
      { box := ⟨41, 44, 28, 30, by decide⟩, dir := .left,
        mech := .belt [[0, 7, 6, 5, 4, 3, 2, 1], [10, 12, 13, 11]] },
      { box := ⟨41, 44, 32, 34, by decide⟩, dir := .right,
        mech := .belt [[0, 1, 2, 3, 4, 5, 6, 7], [10, 11, 13, 12]] }],
    slots := [{ cell := 7, mark := 11 }, { cell := 11, mark := 11 }],
    slots_in := by decide +kernel, wired := by decide +kernel },
  { grid := { tile := 2, rows := [6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42, 45, 48, 51], cols := [3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33, 36, 39, 42] },
    cells := [(0, 1), (0, 7), (1, 2), (1, 5), (1, 7), (1, 11), (2, 0), (2, 3), (2, 6), (2, 9), (2, 11), (2, 13), (3, 1), (3, 4), (3, 7), (3, 9), (3, 11), (3, 13), (4, 2), (4, 5), (4, 8), (4, 11), (4, 13), (5, 3), (5, 6), (5, 9), (5, 11), (5, 13), (6, 4), (6, 7), (6, 10), (6, 13), (7, 5), (7, 8), (7, 11), (7, 13), (8, 6), (8, 9), (8, 11), (8, 13), (9, 7), (9, 9), (9, 11), (9, 13), (10, 7), (10, 9), (10, 11), (10, 13), (11, 7), (11, 9), (11, 11), (11, 13), (12, 7), (12, 9), (12, 11), (12, 13), (13, 7), (13, 9), (13, 11), (13, 13), (14, 7), (14, 9), (14, 11), (14, 12), (14, 13), (15, 7), (15, 9), (15, 11), (15, 13)],
    buttons := [
      { box := ⟨23, 26, 48, 50, by decide⟩, dir := .left,
        mech := .panel [[3, 8]] },
      { box := ⟨23, 26, 52, 54, by decide⟩, dir := .right,
        mech := .panel [[3, 8]] },
      { box := ⟨28, 31, 48, 50, by decide⟩, dir := .left,
        mech := .panel [[0, 24, 19, 13, 7, 2]] },
      { box := ⟨28, 31, 52, 54, by decide⟩, dir := .right,
        mech := .panel [[0, 2, 7, 13, 19, 24]] },
      { box := ⟨33, 36, 48, 50, by decide⟩, dir := .left,
        mech := .panel [[6, 36, 32, 28, 23, 18, 12]] },
      { box := ⟨33, 36, 52, 54, by decide⟩, dir := .right,
        mech := .panel [[6, 12, 18, 23, 28, 32, 36]] },
      { box := ⟨56, 59, 30, 32, by decide⟩, dir := .left,
        mech := .panel [[0, 66, 61, 57, 53, 49, 45, 41, 37, 33, 29, 24, 19, 13, 7, 2], [3, 67, 62, 58, 54, 50, 46, 42, 38, 34, 30, 25, 20, 14, 8], [6, 65, 60, 56, 52, 48, 44, 40, 36, 32, 28, 23, 18, 12]] },
      { box := ⟨56, 59, 35, 37, by decide⟩, dir := .right,
        mech := .panel [[0, 2, 7, 13, 19, 24, 29, 33, 37, 41, 45, 49, 53, 57, 61, 66], [3, 8, 14, 20, 25, 30, 34, 38, 42, 46, 50, 54, 58, 62, 67], [6, 12, 18, 23, 28, 32, 36, 40, 44, 48, 52, 56, 60, 65]] }],
    slots := [{ cell := 65, mark := 11 }, { cell := 66, mark := 11 }, { cell := 67, mark := 11 }],
    slots_in := by decide +kernel, wired := by decide +kernel }]

def emptyBoard : Board :=
  { grid := { tile := 1, rows := [], cols := [] }, cells := [], buttons := [], slots := [],
    slots_in := rfl, wired := rfl }
def boardAt (i : Nat) : Board := (boards[i]?).getD emptyBoard

def steps : List Step := [
  { seq := 1, lvl := 0, board := 0, act := some (.click 5 32), prev := [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], next := some [2, 10, 9, 15, 11, 2, 15, 1, 9, 10, 10, 15, 2, 2, 1, 1, 9, 9, 10, 15], cert := false },
  { seq := 2, lvl := 0, board := 0, act := some (.click 58 32), prev := [2, 10, 9, 15, 11, 2, 15, 1, 9, 10, 10, 15, 2, 2, 1, 1, 9, 9, 10, 15], next := some [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], cert := false },
  { seq := 3, lvl := 0, board := 0, act := some (.click 13 20), prev := [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], next := some [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], cert := false },
  { seq := 4, lvl := 0, board := 0, act := some (.click 19 26), prev := [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], next := some [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], cert := false },
  { seq := 5, lvl := 0, board := 0, act := some (.click 31 20), prev := [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], next := some [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], cert := false },
  { seq := 6, lvl := 0, board := 0, act := some (.click 10 17), prev := [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], next := some [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], cert := false },
  { seq := 7, lvl := 0, board := 0, act := some (.click 11 1), prev := [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], next := some [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], cert := false },
  { seq := 8, lvl := 0, board := 0, act := some (.click 0 20), prev := [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], next := some [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], cert := false },
  { seq := 9, lvl := 0, board := 0, act := some (.click 30 5), prev := [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], next := some [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], cert := false },
  { seq := 10, lvl := 0, board := 0, act := some (.click 25 30), prev := [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], next := some [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], cert := false },
  { seq := 11, lvl := 0, board := 0, act := some (.click 5 32), prev := [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], next := some [2, 10, 9, 15, 11, 2, 15, 1, 9, 10, 10, 15, 2, 2, 1, 1, 9, 9, 10, 15], cert := false },
  { seq := 12, lvl := 0, board := 0, act := some (.click 5 32), prev := [2, 10, 9, 15, 11, 2, 15, 1, 9, 10, 10, 15, 2, 2, 1, 1, 9, 9, 10, 15], next := some [10, 9, 15, 11, 2, 15, 9, 2, 10, 1, 2, 10, 15, 15, 2, 1, 1, 9, 9, 10], cert := false },
  { seq := 13, lvl := 0, board := 0, act := some (.click 5 32), prev := [10, 9, 15, 11, 2, 15, 9, 2, 10, 1, 2, 10, 15, 15, 2, 1, 1, 9, 9, 10], next := some [9, 15, 11, 2, 15, 9, 10, 10, 2, 2, 15, 1, 10, 10, 15, 2, 1, 1, 9, 9], cert := false },
  { seq := 14, lvl := 0, board := 0, act := some (.click 5 32), prev := [9, 15, 11, 2, 15, 9, 10, 10, 2, 2, 15, 1, 10, 10, 15, 2, 1, 1, 9, 9], next := some [15, 11, 2, 15, 9, 10, 2, 9, 15, 10, 10, 2, 9, 1, 10, 15, 2, 1, 1, 9], cert := false },
  { seq := 15, lvl := 0, board := 0, act := some (.click 5 32), prev := [15, 11, 2, 15, 9, 10, 2, 9, 15, 10, 10, 2, 9, 1, 10, 15, 2, 1, 1, 9], next := none, cert := false },
  { seq := 16, lvl := 1, board := 1, act := some (.click 39 17), prev := [10, 9, 15, 11, 15, 15, 9, 2, 10, 1, 9, 9, 1, 10, 15, 2, 10, 2, 2, 1, 1, 1, 2, 1, 10, 9, 1, 9, 10, 15, 9, 2, 10, 11, 1, 2, 9, 10, 10, 15, 15, 2], next := some [15, 10, 9, 15, 11, 2, 15, 9, 9, 1, 9, 1, 1, 10, 15, 10, 10, 2, 2, 1, 2, 9, 1, 1, 10, 11, 1, 9, 10, 2, 9, 2, 10, 2, 15, 10, 1, 10, 15, 15, 2, 9], cert := false },
  { seq := 17, lvl := 1, board := 1, act := some (.click 48 35), prev := [15, 10, 9, 15, 11, 2, 15, 9, 9, 1, 9, 1, 1, 10, 15, 10, 10, 2, 2, 1, 2, 9, 1, 1, 10, 11, 1, 9, 10, 2, 9, 2, 10, 2, 15, 10, 1, 10, 15, 15, 2, 9], next := some [15, 10, 9, 15, 11, 2, 15, 9, 9, 1, 9, 1, 1, 10, 15, 10, 10, 2, 2, 1, 2, 9, 1, 10, 1, 10, 11, 1, 9, 10, 2, 9, 2, 2, 15, 10, 1, 10, 15, 15, 2, 9], cert := false },
  { seq := 18, lvl := 1, board := 1, act := some (.click 39 17), prev := [15, 10, 9, 15, 11, 2, 15, 9, 9, 1, 9, 1, 1, 10, 15, 10, 10, 2, 2, 1, 2, 9, 1, 10, 1, 10, 11, 1, 9, 10, 2, 9, 2, 2, 15, 10, 1, 10, 15, 15, 2, 9], next := some [2, 15, 10, 9, 15, 9, 11, 1, 15, 1, 9, 1, 1, 10, 15, 9, 10, 2, 2, 9, 10, 10, 2, 10, 1, 2, 11, 1, 9, 1, 2, 9, 2, 10, 10, 10, 15, 15, 15, 2, 9, 1], cert := false },
  { seq := 19, lvl := 1, board := 1, act := some (.click 39 17), prev := [2, 15, 10, 9, 15, 9, 11, 1, 15, 1, 9, 1, 1, 10, 15, 9, 10, 2, 2, 9, 10, 10, 2, 10, 1, 2, 11, 1, 9, 1, 2, 9, 2, 10, 10, 10, 15, 15, 15, 2, 9, 1], next := some [9, 2, 15, 10, 9, 1, 15, 1, 11, 1, 9, 9, 1, 10, 15, 15, 10, 2, 2, 10, 9, 2, 10, 10, 1, 10, 11, 1, 9, 2, 2, 9, 2, 10, 1, 15, 10, 15, 2, 9, 1, 15], cert := false },
  { seq := 20, lvl := 1, board := 1, act := some (.click 39 17), prev := [9, 2, 15, 10, 9, 1, 15, 1, 11, 1, 9, 9, 1, 10, 15, 15, 10, 2, 2, 10, 9, 2, 10, 10, 1, 10, 11, 1, 9, 2, 2, 9, 2, 10, 1, 15, 10, 15, 2, 9, 1, 15], next := some [1, 9, 2, 15, 10, 1, 9, 9, 15, 1, 9, 10, 1, 10, 15, 11, 10, 2, 2, 2, 15, 10, 9, 10, 1, 10, 11, 1, 9, 10, 2, 9, 2, 15, 2, 15, 1, 2, 9, 1, 15, 10], cert := false },
  { seq := 21, lvl := 1, board := 1, act := some (.click 48 35), prev := [1, 9, 2, 15, 10, 1, 9, 9, 15, 1, 9, 10, 1, 10, 15, 11, 10, 2, 2, 2, 15, 10, 9, 10, 1, 10, 11, 1, 9, 10, 2, 9, 2, 15, 2, 15, 1, 2, 9, 1, 15, 10], next := some [1, 9, 2, 15, 10, 1, 9, 9, 15, 1, 9, 10, 1, 10, 15, 11, 10, 2, 2, 2, 15, 10, 9, 2, 10, 1, 10, 11, 1, 9, 10, 2, 9, 15, 2, 15, 1, 2, 9, 1, 15, 10], cert := false },
  { seq := 22, lvl := 1, board := 1, act := some (.click 48 35), prev := [1, 9, 2, 15, 10, 1, 9, 9, 15, 1, 9, 10, 1, 10, 15, 11, 10, 2, 2, 2, 15, 10, 9, 2, 10, 1, 10, 11, 1, 9, 10, 2, 9, 15, 2, 15, 1, 2, 9, 1, 15, 10], next := some [1, 9, 2, 15, 10, 1, 9, 9, 15, 1, 9, 10, 1, 10, 15, 11, 10, 2, 2, 2, 15, 10, 9, 9, 2, 10, 1, 10, 11, 1, 9, 10, 2, 15, 2, 15, 1, 2, 9, 1, 15, 10], cert := false },
  { seq := 23, lvl := 1, board := 1, act := some (.click 48 35), prev := [1, 9, 2, 15, 10, 1, 9, 9, 15, 1, 9, 10, 1, 10, 15, 11, 10, 2, 2, 2, 15, 10, 9, 9, 2, 10, 1, 10, 11, 1, 9, 10, 2, 15, 2, 15, 1, 2, 9, 1, 15, 10], next := none, cert := false },
  { seq := 24, lvl := 2, board := 2, act := some (.click 35 41), prev := [9, 15, 2, 10, 15, 9, 9, 9, 11, 1, 15, 1, 2, 9, 1, 15, 9, 10, 2, 9, 15, 12, 2, 1, 1, 9, 10, 1, 2, 10], next := some [9, 15, 2, 15, 9, 11, 9, 10, 2, 1, 9, 1, 9, 9, 15, 15, 15, 10, 1, 9, 1, 12, 2, 10, 1, 9, 10, 2, 1, 2], cert := false },
  { seq := 25, lvl := 2, board := 2, act := some (.click 35 41), prev := [9, 15, 2, 15, 9, 11, 9, 10, 2, 1, 9, 1, 9, 9, 15, 15, 15, 10, 1, 9, 1, 12, 2, 10, 1, 9, 10, 2, 1, 2], next := some [9, 15, 2, 9, 11, 2, 9, 15, 9, 1, 10, 1, 15, 9, 9, 15, 1, 10, 15, 9, 10, 12, 1, 2, 1, 9, 10, 2, 2, 1], cert := false },
  { seq := 26, lvl := 2, board := 2, act := some (.click 35 41), prev := [9, 15, 2, 9, 11, 2, 9, 15, 9, 1, 10, 1, 15, 9, 9, 15, 1, 10, 15, 9, 10, 12, 1, 2, 1, 9, 10, 2, 2, 1], next := some [9, 15, 2, 11, 2, 9, 9, 9, 15, 1, 15, 1, 1, 9, 10, 15, 10, 10, 9, 9, 2, 12, 15, 1, 1, 9, 10, 1, 2, 2], cert := false },
  { seq := 27, lvl := 2, board := 2, act := some (.click 35 41), prev := [9, 15, 2, 11, 2, 9, 9, 9, 15, 1, 15, 1, 1, 9, 10, 15, 10, 10, 9, 9, 2, 12, 15, 1, 1, 9, 10, 1, 2, 2], next := some [9, 15, 2, 2, 9, 15, 9, 11, 1, 1, 9, 1, 10, 9, 15, 15, 2, 10, 10, 9, 1, 12, 9, 2, 1, 9, 10, 15, 1, 2], cert := false },
  { seq := 28, lvl := 2, board := 2, act := some (.click 23 41), prev := [9, 15, 2, 2, 9, 15, 9, 11, 1, 1, 9, 1, 10, 9, 15, 15, 2, 10, 10, 9, 1, 12, 9, 2, 1, 9, 10, 15, 1, 2], next := some [15, 2, 11, 2, 9, 15, 9, 1, 1, 9, 9, 15, 10, 1, 15, 9, 2, 9, 10, 9, 1, 10, 10, 2, 12, 1, 9, 15, 1, 2], cert := false },
  { seq := 29, lvl := 2, board := 2, act := some (.click 23 41), prev := [15, 2, 11, 2, 9, 15, 9, 1, 1, 9, 9, 15, 10, 1, 15, 9, 2, 9, 10, 9, 1, 10, 10, 2, 12, 1, 9, 15, 1, 2], next := some [2, 11, 1, 2, 9, 15, 15, 15, 1, 9, 9, 9, 10, 9, 15, 9, 2, 1, 10, 10, 1, 9, 9, 2, 10, 12, 1, 15, 1, 2], cert := false },
  { seq := 30, lvl := 2, board := 2, act := some (.click 23 41), prev := [2, 11, 1, 2, 9, 15, 15, 15, 1, 9, 9, 9, 10, 9, 15, 9, 2, 1, 10, 10, 1, 9, 9, 2, 10, 12, 1, 15, 1, 2], next := some [11, 1, 15, 2, 9, 15, 2, 9, 1, 15, 9, 9, 10, 9, 15, 10, 2, 9, 10, 9, 1, 1, 1, 2, 9, 10, 12, 15, 1, 2], cert := false },
  { seq := 31, lvl := 2, board := 2, act := some (.click 23 41), prev := [11, 1, 15, 2, 9, 15, 2, 9, 1, 15, 9, 9, 10, 9, 15, 10, 2, 9, 10, 9, 1, 1, 1, 2, 9, 10, 12, 15, 1, 2], next := some [1, 15, 9, 2, 9, 15, 11, 9, 1, 2, 9, 10, 10, 15, 15, 9, 2, 9, 10, 1, 1, 9, 12, 2, 1, 9, 10, 15, 1, 2], cert := false },
  { seq := 32, lvl := 2, board := 2, act := some (.click 23 41), prev := [1, 15, 9, 2, 9, 15, 11, 9, 1, 2, 9, 10, 10, 15, 15, 9, 2, 9, 10, 1, 1, 9, 12, 2, 1, 9, 10, 15, 1, 2], next := some [15, 9, 9, 2, 9, 15, 1, 10, 1, 11, 9, 9, 10, 2, 15, 1, 2, 15, 10, 12, 1, 9, 10, 2, 9, 1, 9, 15, 1, 2], cert := false },
  { seq := 33, lvl := 2, board := 2, act := some (.click 23 41), prev := [15, 9, 9, 2, 9, 15, 1, 10, 1, 11, 9, 9, 10, 2, 15, 1, 2, 15, 10, 12, 1, 9, 10, 2, 9, 1, 9, 15, 1, 2], next := some [9, 9, 10, 2, 9, 15, 15, 9, 1, 1, 9, 1, 10, 11, 15, 12, 2, 2, 10, 10, 1, 15, 9, 2, 9, 9, 1, 15, 1, 2], cert := false },
  { seq := 34, lvl := 2, board := 2, act := some (.click 23 41), prev := [9, 9, 10, 2, 9, 15, 15, 9, 1, 1, 9, 1, 10, 11, 15, 12, 2, 2, 10, 10, 1, 15, 9, 2, 9, 9, 1, 15, 1, 2], next := some [9, 10, 9, 2, 9, 15, 9, 1, 1, 15, 9, 12, 10, 1, 15, 10, 2, 11, 10, 9, 1, 2, 1, 2, 15, 9, 9, 15, 1, 2], cert := false },
  { seq := 35, lvl := 2, board := 2, act := some (.click 23 41), prev := [9, 10, 9, 2, 9, 15, 9, 1, 1, 15, 9, 12, 10, 1, 15, 10, 2, 11, 10, 9, 1, 2, 1, 2, 15, 9, 9, 15, 1, 2], next := some [10, 9, 1, 2, 9, 15, 9, 12, 1, 9, 9, 10, 10, 15, 15, 9, 2, 1, 10, 1, 1, 11, 9, 2, 2, 15, 9, 15, 1, 2], cert := false },
  { seq := 36, lvl := 2, board := 2, act := some (.click 38 41), prev := [10, 9, 1, 2, 9, 15, 9, 12, 1, 9, 9, 10, 10, 15, 15, 9, 2, 1, 10, 1, 1, 11, 9, 2, 2, 15, 9, 15, 1, 2], next := some [10, 9, 1, 12, 2, 9, 9, 9, 15, 9, 15, 10, 1, 15, 10, 9, 10, 1, 9, 1, 2, 11, 15, 1, 2, 15, 9, 1, 2, 2], cert := false },
  { seq := 37, lvl := 2, board := 2, act := some (.click 26 41), prev := [10, 9, 1, 12, 2, 9, 9, 9, 15, 9, 15, 10, 1, 15, 10, 9, 10, 1, 9, 1, 2, 11, 15, 1, 2, 15, 9, 1, 2, 2], next := some [9, 10, 9, 12, 2, 9, 9, 1, 15, 15, 15, 9, 1, 1, 10, 10, 10, 11, 9, 9, 2, 2, 1, 1, 15, 9, 15, 1, 2, 2], cert := false },
  { seq := 38, lvl := 2, board := 2, act := some (.click 26 41), prev := [9, 10, 9, 12, 2, 9, 9, 1, 15, 15, 15, 9, 1, 1, 10, 10, 10, 11, 9, 9, 2, 2, 1, 1, 15, 9, 15, 1, 2, 2], next := some [9, 9, 10, 12, 2, 9, 15, 9, 15, 1, 15, 1, 1, 11, 10, 9, 10, 2, 9, 10, 2, 15, 9, 1, 9, 15, 1, 1, 2, 2], cert := false },
  { seq := 39, lvl := 2, board := 2, act := some (.click 38 41), prev := [9, 9, 10, 12, 2, 9, 15, 9, 15, 1, 15, 1, 1, 11, 10, 9, 10, 2, 9, 10, 2, 15, 9, 1, 9, 15, 1, 1, 2, 2], next := some [9, 9, 10, 9, 12, 2, 15, 15, 9, 1, 10, 1, 15, 11, 9, 9, 1, 2, 9, 10, 10, 15, 1, 2, 9, 15, 1, 2, 2, 1], cert := false },
  { seq := 40, lvl := 2, board := 2, act := some (.click 38 41), prev := [9, 9, 10, 9, 12, 2, 15, 15, 9, 1, 10, 1, 15, 11, 9, 9, 1, 2, 9, 10, 10, 15, 1, 2, 9, 15, 1, 2, 2, 1], next := some [9, 9, 10, 15, 9, 12, 15, 10, 2, 1, 9, 1, 9, 11, 9, 9, 15, 2, 1, 10, 1, 15, 2, 10, 9, 15, 1, 2, 1, 2], cert := false },
  { seq := 41, lvl := 2, board := 2, act := some (.click 38 41), prev := [9, 9, 10, 15, 9, 12, 15, 10, 2, 1, 9, 1, 9, 11, 9, 9, 15, 2, 1, 10, 1, 15, 2, 10, 9, 15, 1, 2, 1, 2], next := some [9, 9, 10, 10, 15, 9, 15, 9, 12, 1, 9, 1, 2, 11, 1, 9, 9, 2, 2, 10, 15, 15, 2, 1, 9, 15, 1, 1, 2, 10], cert := false },
  { seq := 42, lvl := 2, board := 2, act := some (.click 38 41), prev := [9, 9, 10, 10, 15, 9, 15, 9, 12, 1, 9, 1, 2, 11, 1, 9, 9, 2, 2, 10, 15, 15, 2, 1, 9, 15, 1, 1, 2, 10], next := some [9, 9, 10, 9, 10, 15, 15, 9, 9, 1, 1, 1, 12, 11, 2, 9, 2, 2, 2, 10, 9, 15, 1, 15, 9, 15, 1, 2, 10, 1], cert := false },
  { seq := 43, lvl := 2, board := 2, act := some (.click 38 41), prev := [9, 9, 10, 9, 10, 15, 15, 9, 9, 1, 1, 1, 12, 11, 2, 9, 2, 2, 2, 10, 9, 15, 1, 15, 9, 15, 1, 2, 10, 1], next := none, cert := false },
  { seq := 44, lvl := 3, board := 3, act := some (.click 25 15), prev := [10, 9, 9, 2, 1, 2, 1, 15, 10, 11, 9, 1, 2, 15, 2, 1, 15, 10, 2, 15, 15, 2, 1, 9, 2, 10, 1, 9, 9, 15, 10, 1, 12, 10, 10, 2], next := some [10, 9, 9, 2, 1, 1, 2, 1, 15, 10, 11, 9, 1, 2, 2, 1, 15, 10, 2, 15, 15, 2, 15, 1, 9, 2, 10, 1, 9, 9, 15, 10, 12, 10, 10, 2], cert := false },
  { seq := 45, lvl := 3, board := 3, act := some (.click 15 25), prev := [10, 9, 9, 2, 1, 1, 2, 1, 15, 10, 11, 9, 1, 2, 2, 1, 15, 10, 2, 15, 15, 2, 15, 1, 9, 2, 10, 1, 9, 9, 15, 10, 12, 10, 10, 2], next := some [2, 10, 10, 9, 1, 1, 9, 1, 15, 10, 11, 2, 1, 2, 2, 9, 2, 1, 15, 10, 2, 15, 15, 1, 15, 2, 10, 1, 9, 2, 15, 10, 9, 9, 12, 10], cert := false },
  { seq := 46, lvl := 3, board := 3, act := some (.click 6 15), prev := [2, 10, 10, 9, 1, 1, 9, 1, 15, 10, 11, 2, 1, 2, 2, 9, 2, 1, 15, 10, 2, 15, 15, 1, 15, 2, 10, 1, 9, 2, 15, 10, 9, 9, 12, 10], next := some [2, 10, 10, 9, 1, 9, 1, 15, 10, 11, 2, 1, 2, 15, 2, 9, 2, 1, 15, 10, 2, 15, 1, 15, 2, 10, 1, 9, 2, 15, 10, 1, 9, 9, 12, 10], cert := false },
  { seq := 47, lvl := 3, board := 3, act := some (.click 15 25), prev := [2, 10, 10, 9, 1, 9, 1, 15, 10, 11, 2, 1, 2, 15, 2, 9, 2, 1, 15, 10, 2, 15, 1, 15, 2, 10, 1, 9, 2, 15, 10, 1, 9, 9, 12, 10], next := some [10, 12, 2, 10, 1, 9, 10, 15, 10, 11, 2, 9, 2, 15, 1, 1, 2, 9, 2, 1, 15, 10, 1, 15, 2, 10, 1, 9, 2, 15, 10, 1, 2, 15, 9, 9], cert := false },
  { seq := 48, lvl := 3, board := 3, act := some (.click 15 25), prev := [10, 12, 2, 10, 1, 9, 10, 15, 10, 11, 2, 9, 2, 15, 1, 1, 2, 9, 2, 1, 15, 10, 1, 15, 2, 10, 1, 9, 2, 15, 10, 1, 2, 15, 9, 9], next := some [9, 9, 10, 12, 1, 9, 2, 15, 10, 11, 2, 10, 2, 15, 10, 9, 1, 1, 2, 9, 2, 1, 1, 15, 15, 10, 1, 9, 2, 10, 10, 1, 2, 15, 2, 15], cert := false },
  { seq := 49, lvl := 3, board := 3, act := some (.click 15 25), prev := [9, 9, 10, 12, 1, 9, 2, 15, 10, 11, 2, 10, 2, 15, 10, 9, 1, 1, 2, 9, 2, 1, 1, 15, 15, 10, 1, 9, 2, 10, 10, 1, 2, 15, 2, 15], next := some [15, 2, 9, 9, 1, 9, 10, 15, 10, 11, 2, 12, 2, 15, 2, 10, 10, 9, 1, 1, 2, 9, 1, 15, 2, 10, 1, 9, 2, 1, 10, 1, 15, 10, 2, 15], cert := false },
  { seq := 50, lvl := 3, board := 3, act := some (.click 6 15), prev := [15, 2, 9, 9, 1, 9, 10, 15, 10, 11, 2, 12, 2, 15, 2, 10, 10, 9, 1, 1, 2, 9, 1, 15, 2, 10, 1, 9, 2, 1, 10, 1, 15, 10, 2, 15], next := some [15, 2, 9, 9, 9, 10, 15, 10, 11, 2, 12, 2, 15, 1, 2, 10, 10, 9, 1, 1, 2, 9, 15, 2, 10, 1, 9, 2, 1, 10, 1, 1, 15, 10, 2, 15], cert := false },
  { seq := 51, lvl := 3, board := 3, act := some (.click 6 15), prev := [15, 2, 9, 9, 9, 10, 15, 10, 11, 2, 12, 2, 15, 1, 2, 10, 10, 9, 1, 1, 2, 9, 15, 2, 10, 1, 9, 2, 1, 10, 1, 1, 15, 10, 2, 15], next := some [15, 2, 9, 9, 10, 15, 10, 11, 2, 12, 2, 15, 1, 15, 2, 10, 10, 9, 1, 1, 2, 9, 2, 10, 1, 9, 2, 1, 10, 1, 1, 9, 15, 10, 2, 15], cert := false },
  { seq := 52, lvl := 3, board := 3, act := some (.click 6 15), prev := [15, 2, 9, 9, 10, 15, 10, 11, 2, 12, 2, 15, 1, 15, 2, 10, 10, 9, 1, 1, 2, 9, 2, 10, 1, 9, 2, 1, 10, 1, 1, 9, 15, 10, 2, 15], next := some [15, 2, 9, 9, 15, 10, 11, 2, 12, 2, 15, 1, 15, 2, 2, 10, 10, 9, 1, 1, 2, 9, 10, 1, 9, 2, 1, 10, 1, 1, 9, 10, 15, 10, 2, 15], cert := false },
  { seq := 53, lvl := 3, board := 3, act := some (.click 6 15), prev := [15, 2, 9, 9, 15, 10, 11, 2, 12, 2, 15, 1, 15, 2, 2, 10, 10, 9, 1, 1, 2, 9, 10, 1, 9, 2, 1, 10, 1, 1, 9, 10, 15, 10, 2, 15], next := some [15, 2, 9, 9, 10, 11, 2, 12, 2, 15, 1, 15, 2, 10, 2, 10, 10, 9, 1, 1, 2, 9, 1, 9, 2, 1, 10, 1, 1, 9, 10, 15, 15, 10, 2, 15], cert := false },
  { seq := 54, lvl := 3, board := 3, act := some (.click 6 15), prev := [15, 2, 9, 9, 10, 11, 2, 12, 2, 15, 1, 15, 2, 10, 2, 10, 10, 9, 1, 1, 2, 9, 1, 9, 2, 1, 10, 1, 1, 9, 10, 15, 15, 10, 2, 15], next := some [15, 2, 9, 9, 11, 2, 12, 2, 15, 1, 15, 2, 10, 1, 2, 10, 10, 9, 1, 1, 2, 9, 9, 2, 1, 10, 1, 1, 9, 10, 15, 10, 15, 10, 2, 15], cert := false },
  { seq := 55, lvl := 3, board := 3, act := some (.click 6 15), prev := [15, 2, 9, 9, 11, 2, 12, 2, 15, 1, 15, 2, 10, 1, 2, 10, 10, 9, 1, 1, 2, 9, 9, 2, 1, 10, 1, 1, 9, 10, 15, 10, 15, 10, 2, 15], next := some [15, 2, 9, 9, 2, 12, 2, 15, 1, 15, 2, 10, 1, 9, 2, 10, 10, 9, 1, 1, 2, 9, 2, 1, 10, 1, 1, 9, 10, 15, 10, 11, 15, 10, 2, 15], cert := false },
  { seq := 56, lvl := 3, board := 3, act := some (.click 6 15), prev := [15, 2, 9, 9, 2, 12, 2, 15, 1, 15, 2, 10, 1, 9, 2, 10, 10, 9, 1, 1, 2, 9, 2, 1, 10, 1, 1, 9, 10, 15, 10, 11, 15, 10, 2, 15], next := some [15, 2, 9, 9, 12, 2, 15, 1, 15, 2, 10, 1, 9, 2, 2, 10, 10, 9, 1, 1, 2, 9, 1, 10, 1, 1, 9, 10, 15, 10, 11, 2, 15, 10, 2, 15], cert := false },
  { seq := 57, lvl := 3, board := 3, act := some (.click 6 15), prev := [15, 2, 9, 9, 12, 2, 15, 1, 15, 2, 10, 1, 9, 2, 2, 10, 10, 9, 1, 1, 2, 9, 1, 10, 1, 1, 9, 10, 15, 10, 11, 2, 15, 10, 2, 15], next := none, cert := false },
  { seq := 58, lvl := 4, board := 4, act := some (.click 9 7), prev := [10, 9, 2, 15, 1, 15, 11, 2, 9, 1, 1, 1, 9, 10, 15, 1, 10, 9, 1, 1, 11], next := some [9, 2, 15, 1, 10, 15, 11, 2, 9, 1, 1, 1, 9, 10, 15, 1, 10, 9, 1, 1, 11], cert := false },
  { seq := 59, lvl := 4, board := 4, act := some (.click 9 7), prev := [9, 2, 15, 1, 10, 15, 11, 2, 9, 1, 1, 1, 9, 10, 15, 1, 10, 9, 1, 1, 11], next := some [2, 15, 1, 10, 9, 15, 11, 2, 9, 1, 1, 1, 9, 10, 15, 1, 10, 9, 1, 1, 11], cert := false },
  { seq := 60, lvl := 4, board := 4, act := some (.click 11 37), prev := [2, 15, 1, 10, 9, 15, 11, 2, 9, 1, 1, 1, 9, 10, 15, 1, 10, 9, 1, 1, 11], next := some [15, 1, 10, 9, 1, 2, 15, 11, 2, 9, 1, 9, 1, 1, 10, 15, 1, 10, 1, 11, 9], cert := false },
  { seq := 61, lvl := 4, board := 4, act := some (.click 11 37), prev := [15, 1, 10, 9, 1, 2, 15, 11, 2, 9, 1, 9, 1, 1, 10, 15, 1, 10, 1, 11, 9], next := some [1, 10, 9, 1, 1, 15, 2, 15, 11, 2, 9, 1, 9, 1, 1, 10, 15, 1, 11, 9, 10], cert := false },
  { seq := 62, lvl := 4, board := 4, act := some (.click 11 37), prev := [1, 10, 9, 1, 1, 15, 2, 15, 11, 2, 9, 1, 9, 1, 1, 10, 15, 1, 11, 9, 10], next := some [10, 9, 1, 1, 11, 1, 15, 2, 15, 11, 1, 9, 2, 9, 1, 1, 10, 15, 9, 10, 1], cert := false },
  { seq := 63, lvl := 4, board := 4, act := some (.click 9 7), prev := [10, 9, 1, 1, 11, 1, 15, 2, 15, 11, 1, 9, 2, 9, 1, 1, 10, 15, 9, 10, 1], next := some [9, 1, 1, 11, 10, 1, 15, 2, 15, 11, 1, 9, 2, 9, 1, 1, 10, 15, 9, 10, 1], cert := false },
  { seq := 64, lvl := 4, board := 4, act := some (.click 37 37), prev := [9, 1, 1, 11, 10, 1, 15, 2, 15, 11, 1, 9, 2, 9, 1, 1, 10, 15, 9, 10, 1], next := some [1, 9, 1, 1, 11, 15, 2, 15, 11, 2, 9, 1, 9, 1, 1, 10, 15, 1, 10, 9, 10], cert := false },
  { seq := 65, lvl := 4, board := 4, act := some (.click 51 7), prev := [1, 9, 1, 1, 11, 15, 2, 15, 11, 2, 9, 1, 9, 1, 1, 10, 15, 1, 10, 9, 10], next := some [11, 1, 9, 1, 1, 15, 2, 15, 11, 2, 9, 1, 9, 1, 1, 10, 15, 1, 10, 9, 10], cert := false },
  { seq := 66, lvl := 4, board := 4, act := some (.click 37 37), prev := [11, 1, 9, 1, 1, 15, 2, 15, 11, 2, 9, 1, 9, 1, 1, 10, 15, 1, 10, 9, 10], next := some [15, 11, 1, 9, 1, 2, 15, 11, 2, 9, 1, 9, 1, 1, 10, 15, 1, 10, 1, 10, 9], cert := false },
  { seq := 67, lvl := 4, board := 4, act := some (.click 37 37), prev := [15, 11, 1, 9, 1, 2, 15, 11, 2, 9, 1, 9, 1, 1, 10, 15, 1, 10, 1, 10, 9], next := some [2, 15, 11, 1, 9, 15, 11, 2, 9, 1, 1, 1, 9, 10, 15, 1, 10, 9, 1, 1, 10], cert := false },
  { seq := 68, lvl := 4, board := 4, act := some (.click 37 37), prev := [2, 15, 11, 1, 9, 15, 11, 2, 9, 1, 1, 1, 9, 10, 15, 1, 10, 9, 1, 1, 10], next := some [15, 2, 15, 11, 1, 11, 2, 9, 1, 9, 10, 1, 1, 15, 1, 10, 9, 10, 9, 1, 1], cert := false },
  { seq := 69, lvl := 4, board := 4, act := some (.click 37 37), prev := [15, 2, 15, 11, 1, 11, 2, 9, 1, 9, 10, 1, 1, 15, 1, 10, 9, 10, 9, 1, 1], next := none, cert := false },
  { seq := 70, lvl := 5, board := 5, act := some (.click 15 28), prev := [1, 15, 15, 10, 15, 1, 10, 2, 2, 2, 15, 9, 1, 9, 1, 10, 2, 11, 15, 10, 9, 9, 10, 15, 10, 2, 2, 9, 2, 2, 11, 1, 9, 10, 15, 1, 10, 10, 10, 15, 15, 10, 15, 9, 15, 15, 2, 9, 2, 10, 15, 1, 10, 1, 2, 9, 10, 2, 10, 1, 1, 9, 11, 2, 1, 10, 10, 10, 2, 10, 2, 1, 9, 15, 1], next := some [15, 15, 15, 10, 15, 1, 2, 2, 10, 2, 15, 9, 9, 1, 9, 10, 2, 11, 1, 10, 1, 9, 10, 15, 10, 2, 2, 9, 2, 2, 9, 11, 1, 10, 15, 1, 10, 10, 10, 15, 15, 10, 15, 15, 9, 15, 2, 9, 2, 10, 15, 1, 10, 1, 2, 9, 10, 2, 10, 1, 1, 9, 11, 2, 1, 10, 10, 10, 2, 10, 2, 1, 9, 15, 1], cert := false },
  { seq := 71, lvl := 5, board := 5, act := some (.click 27 15), prev := [15, 15, 15, 10, 15, 1, 2, 2, 10, 2, 15, 9, 9, 1, 9, 10, 2, 11, 1, 10, 1, 9, 10, 15, 10, 2, 2, 9, 2, 2, 9, 11, 1, 10, 15, 1, 10, 10, 10, 15, 15, 10, 15, 15, 9, 15, 2, 9, 2, 10, 15, 1, 10, 1, 2, 9, 10, 2, 10, 1, 1, 9, 11, 2, 1, 10, 10, 10, 2, 10, 2, 1, 9, 15, 1], next := some [2, 2, 10, 10, 15, 1, 9, 1, 9, 2, 15, 9, 15, 15, 15, 10, 2, 11, 10, 1, 1, 15, 9, 10, 10, 2, 2, 9, 2, 2, 15, 15, 9, 10, 15, 1, 9, 11, 1, 15, 15, 10, 10, 10, 10, 15, 2, 9, 2, 10, 15, 1, 10, 1, 2, 9, 10, 2, 10, 1, 1, 9, 11, 2, 1, 10, 10, 10, 2, 10, 2, 1, 9, 15, 1], cert := false },
  { seq := 72, lvl := 5, board := 5, act := some (.click 42 45), prev := [2, 2, 10, 10, 15, 1, 9, 1, 9, 2, 15, 9, 15, 15, 15, 10, 2, 11, 10, 1, 1, 15, 9, 10, 10, 2, 2, 9, 2, 2, 15, 15, 9, 10, 15, 1, 9, 11, 1, 15, 15, 10, 10, 10, 10, 15, 2, 9, 2, 10, 15, 1, 10, 1, 2, 9, 10, 2, 10, 1, 1, 9, 11, 2, 1, 10, 10, 10, 2, 10, 2, 1, 9, 15, 1], next := some [2, 2, 10, 10, 15, 1, 9, 1, 9, 2, 15, 9, 15, 15, 15, 10, 2, 11, 10, 1, 1, 15, 9, 10, 10, 2, 2, 9, 2, 2, 15, 15, 9, 10, 15, 1, 9, 11, 1, 15, 15, 10, 10, 10, 10, 15, 2, 9, 2, 10, 15, 2, 9, 10, 2, 10, 1, 1, 10, 1, 9, 11, 1, 10, 2, 1, 9, 15, 1, 10, 10, 2, 10, 2, 1], cert := false },
  { seq := 73, lvl := 5, board := 5, act := some (.click 30 58), prev := [2, 2, 10, 10, 15, 1, 9, 1, 9, 2, 15, 9, 15, 15, 15, 10, 2, 11, 10, 1, 1, 15, 9, 10, 10, 2, 2, 9, 2, 2, 15, 15, 9, 10, 15, 1, 9, 11, 1, 15, 15, 10, 10, 10, 10, 15, 2, 9, 2, 10, 15, 2, 9, 10, 2, 10, 1, 1, 10, 1, 9, 11, 1, 10, 2, 1, 9, 15, 1, 10, 10, 2, 10, 2, 1], next := some [2, 2, 10, 10, 15, 1, 9, 1, 9, 2, 15, 9, 15, 15, 15, 10, 2, 11, 10, 1, 1, 15, 9, 10, 10, 2, 2, 9, 2, 2, 15, 15, 9, 10, 15, 1, 9, 11, 1, 15, 15, 10, 10, 10, 10, 15, 2, 9, 2, 10, 15, 9, 10, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], cert := false },
  { seq := 74, lvl := 5, board := 5, act := some (.click 53 55), prev := [2, 2, 10, 10, 15, 1, 9, 1, 9, 2, 15, 9, 15, 15, 15, 10, 2, 11, 10, 1, 1, 15, 9, 10, 10, 2, 2, 9, 2, 2, 15, 15, 9, 10, 15, 1, 9, 11, 1, 15, 15, 10, 10, 10, 10, 15, 2, 9, 2, 10, 15, 9, 10, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], next := some [2, 2, 10, 10, 15, 1, 9, 1, 9, 2, 15, 9, 15, 15, 15, 10, 2, 11, 10, 1, 1, 15, 9, 10, 10, 2, 2, 9, 2, 2, 15, 15, 9, 10, 15, 1, 9, 11, 1, 15, 15, 10, 10, 10, 2, 10, 2, 9, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], cert := false },
  { seq := 75, lvl := 5, board := 5, act := some (.click 27 15), prev := [2, 2, 10, 10, 15, 1, 9, 1, 9, 2, 15, 9, 15, 15, 15, 10, 2, 11, 10, 1, 1, 15, 9, 10, 10, 2, 2, 9, 2, 2, 15, 15, 9, 10, 15, 1, 9, 11, 1, 15, 15, 10, 10, 10, 2, 10, 2, 9, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], next := some [9, 1, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 2, 10, 10, 2, 11, 1, 1, 10, 10, 15, 9, 10, 2, 2, 9, 2, 2, 10, 10, 2, 10, 15, 1, 15, 15, 9, 15, 15, 10, 9, 11, 1, 10, 2, 9, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], cert := false },
  { seq := 76, lvl := 5, board := 5, act := some (.click 15 28), prev := [9, 1, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 2, 10, 10, 2, 11, 1, 1, 10, 10, 15, 9, 10, 2, 2, 9, 2, 2, 10, 10, 2, 10, 15, 1, 15, 15, 9, 15, 15, 10, 9, 11, 1, 10, 2, 9, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], next := some [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 2, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 10, 2, 9, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], cert := false },
  { seq := 77, lvl := 5, board := 5, act := some (.click 57 15), prev := [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 2, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 10, 2, 9, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], next := some [1, 9, 9, 2, 15, 9, 15, 15, 15, 10, 2, 11, 2, 10, 10, 10, 15, 1, 9, 15, 2, 2, 9, 1, 2, 2, 10, 2, 9, 2, 10, 10, 10, 10, 2, 9, 1, 15, 15, 10, 15, 1, 1, 9, 11, 15, 15, 10, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], cert := false },
  { seq := 78, lvl := 5, board := 5, act := some (.click 57 15), prev := [1, 9, 9, 2, 15, 9, 15, 15, 15, 10, 2, 11, 2, 10, 10, 10, 15, 1, 9, 15, 2, 2, 9, 1, 2, 2, 10, 2, 9, 2, 10, 10, 10, 10, 2, 9, 1, 15, 15, 10, 15, 1, 1, 9, 11, 15, 15, 10, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], next := some [1, 9, 9, 10, 2, 11, 15, 15, 15, 10, 15, 1, 2, 10, 10, 2, 15, 9, 9, 15, 2, 2, 9, 1, 2, 10, 2, 2, 2, 9, 10, 10, 10, 15, 15, 10, 1, 15, 15, 10, 2, 9, 1, 9, 11, 10, 15, 1, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], cert := false },
  { seq := 79, lvl := 5, board := 5, act := some (.click 45 28), prev := [1, 9, 9, 10, 2, 11, 15, 15, 15, 10, 15, 1, 2, 10, 10, 2, 15, 9, 9, 15, 2, 2, 9, 1, 2, 10, 2, 2, 2, 9, 10, 10, 10, 15, 15, 10, 1, 15, 15, 10, 2, 9, 1, 9, 11, 10, 15, 1, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], next := some [1, 9, 9, 2, 11, 9, 15, 15, 15, 15, 1, 2, 2, 10, 10, 15, 9, 2, 9, 15, 2, 2, 9, 1, 10, 10, 2, 10, 9, 1, 10, 10, 10, 2, 15, 15, 1, 15, 15, 10, 10, 2, 1, 9, 11, 2, 10, 15, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], cert := false },
  { seq := 80, lvl := 5, board := 5, act := some (.click 45 28), prev := [1, 9, 9, 2, 11, 9, 15, 15, 15, 15, 1, 2, 2, 10, 10, 15, 9, 2, 9, 15, 2, 2, 9, 1, 10, 10, 2, 10, 9, 1, 10, 10, 10, 2, 15, 15, 1, 15, 15, 10, 10, 2, 1, 9, 11, 2, 10, 15, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], next := some [1, 9, 9, 11, 9, 1, 15, 15, 15, 1, 2, 9, 2, 10, 10, 9, 2, 10, 9, 15, 2, 2, 9, 1, 2, 15, 15, 15, 2, 15, 10, 10, 10, 2, 2, 15, 1, 15, 15, 10, 10, 10, 1, 9, 11, 10, 2, 10, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], cert := false },
  { seq := 81, lvl := 5, board := 5, act := some (.click 45 28), prev := [1, 9, 9, 11, 9, 1, 15, 15, 15, 1, 2, 9, 2, 10, 10, 9, 2, 10, 9, 15, 2, 2, 9, 1, 2, 15, 15, 15, 2, 15, 10, 10, 10, 2, 2, 15, 1, 15, 15, 10, 10, 10, 1, 9, 11, 10, 2, 10, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], next := some [1, 9, 9, 9, 1, 15, 15, 15, 15, 2, 9, 2, 2, 10, 10, 2, 10, 15, 9, 15, 2, 2, 9, 1, 11, 1, 9, 15, 10, 10, 10, 10, 10, 15, 2, 2, 1, 15, 15, 15, 10, 10, 1, 9, 11, 2, 10, 2, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], cert := false },
  { seq := 82, lvl := 5, board := 5, act := some (.click 45 28), prev := [1, 9, 9, 9, 1, 15, 15, 15, 15, 2, 9, 2, 2, 10, 10, 2, 10, 15, 9, 15, 2, 2, 9, 1, 11, 1, 9, 15, 10, 10, 10, 10, 10, 15, 2, 2, 1, 15, 15, 15, 10, 10, 1, 9, 11, 2, 10, 2, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], next := some [1, 9, 9, 1, 15, 10, 15, 15, 15, 9, 2, 10, 2, 10, 10, 10, 15, 15, 9, 15, 2, 2, 9, 1, 9, 2, 2, 2, 10, 2, 10, 10, 10, 9, 15, 2, 1, 15, 15, 1, 15, 10, 1, 9, 11, 11, 2, 10, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], cert := false },
  { seq := 83, lvl := 5, board := 5, act := some (.click 42 45), prev := [1, 9, 9, 1, 15, 10, 15, 15, 15, 9, 2, 10, 2, 10, 10, 10, 15, 15, 9, 15, 2, 2, 9, 1, 9, 2, 2, 2, 10, 2, 10, 10, 10, 9, 15, 2, 1, 15, 15, 1, 15, 10, 1, 9, 11, 11, 2, 10, 10, 15, 10, 9, 15, 1, 10, 1, 2, 10, 1, 10, 2, 2, 1, 1, 2, 1, 1, 9, 15, 11, 10, 10, 9, 10, 2], next := some [1, 9, 9, 1, 15, 10, 15, 15, 15, 9, 2, 10, 2, 10, 10, 10, 15, 15, 9, 15, 2, 2, 9, 1, 9, 2, 2, 2, 10, 2, 10, 10, 10, 9, 15, 2, 1, 15, 15, 1, 15, 10, 1, 9, 11, 11, 2, 10, 10, 15, 10, 10, 1, 2, 10, 1, 10, 9, 15, 1, 2, 1, 2, 1, 1, 2, 9, 10, 2, 1, 9, 15, 11, 10, 10], cert := false },
  { seq := 84, lvl := 5, board := 5, act := some (.click 30 58), prev := [1, 9, 9, 1, 15, 10, 15, 15, 15, 9, 2, 10, 2, 10, 10, 10, 15, 15, 9, 15, 2, 2, 9, 1, 9, 2, 2, 2, 10, 2, 10, 10, 10, 9, 15, 2, 1, 15, 15, 1, 15, 10, 1, 9, 11, 11, 2, 10, 10, 15, 10, 10, 1, 2, 10, 1, 10, 9, 15, 1, 2, 1, 2, 1, 1, 2, 9, 10, 2, 1, 9, 15, 11, 10, 10], next := some [1, 9, 9, 1, 15, 10, 15, 15, 15, 9, 2, 10, 2, 10, 10, 10, 15, 15, 9, 15, 2, 2, 9, 1, 9, 2, 2, 2, 10, 2, 10, 10, 10, 9, 15, 2, 1, 15, 15, 1, 15, 10, 1, 9, 11, 11, 2, 10, 10, 15, 10, 1, 2, 2, 1, 10, 1, 15, 1, 1, 10, 10, 9, 2, 15, 10, 2, 9, 10, 1, 1, 9, 2, 11, 10], cert := false },
  { seq := 85, lvl := 5, board := 5, act := some (.click 30 58), prev := [1, 9, 9, 1, 15, 10, 15, 15, 15, 9, 2, 10, 2, 10, 10, 10, 15, 15, 9, 15, 2, 2, 9, 1, 9, 2, 2, 2, 10, 2, 10, 10, 10, 9, 15, 2, 1, 15, 15, 1, 15, 10, 1, 9, 11, 11, 2, 10, 10, 15, 10, 1, 2, 2, 1, 10, 1, 15, 1, 1, 10, 10, 9, 2, 15, 10, 2, 9, 10, 1, 1, 9, 2, 11, 10], next := some [1, 9, 9, 1, 15, 10, 15, 15, 15, 9, 2, 10, 2, 10, 10, 10, 15, 15, 9, 15, 2, 2, 9, 1, 9, 2, 2, 2, 10, 2, 10, 10, 10, 9, 15, 2, 1, 15, 15, 1, 15, 10, 1, 9, 11, 11, 2, 10, 10, 15, 10, 2, 2, 10, 10, 1, 15, 1, 1, 2, 1, 1, 15, 10, 9, 10, 9, 2, 9, 10, 1, 1, 10, 2, 11], cert := false },
  { seq := 86, lvl := 5, board := 5, act := some (.click 30 58), prev := [1, 9, 9, 1, 15, 10, 15, 15, 15, 9, 2, 10, 2, 10, 10, 10, 15, 15, 9, 15, 2, 2, 9, 1, 9, 2, 2, 2, 10, 2, 10, 10, 10, 9, 15, 2, 1, 15, 15, 1, 15, 10, 1, 9, 11, 11, 2, 10, 10, 15, 10, 2, 2, 10, 10, 1, 15, 1, 1, 2, 1, 1, 15, 10, 9, 10, 9, 2, 9, 10, 1, 1, 10, 2, 11], next := some [1, 9, 9, 1, 15, 10, 15, 15, 15, 9, 2, 10, 2, 10, 10, 10, 15, 15, 9, 15, 2, 2, 9, 1, 9, 2, 2, 2, 10, 2, 10, 10, 10, 9, 15, 2, 1, 15, 15, 1, 15, 10, 1, 9, 11, 11, 2, 10, 10, 15, 10, 2, 10, 10, 1, 15, 9, 1, 2, 10, 2, 10, 1, 9, 1, 11, 15, 9, 2, 1, 10, 1, 1, 10, 2], cert := false },
  { seq := 87, lvl := 5, board := 5, act := some (.click 30 58), prev := [1, 9, 9, 1, 15, 10, 15, 15, 15, 9, 2, 10, 2, 10, 10, 10, 15, 15, 9, 15, 2, 2, 9, 1, 9, 2, 2, 2, 10, 2, 10, 10, 10, 9, 15, 2, 1, 15, 15, 1, 15, 10, 1, 9, 11, 11, 2, 10, 10, 15, 10, 2, 10, 10, 1, 15, 9, 1, 2, 10, 2, 10, 1, 9, 1, 11, 15, 9, 2, 1, 10, 1, 1, 10, 2], next := some [1, 9, 9, 1, 15, 10, 15, 15, 15, 9, 2, 10, 2, 10, 10, 10, 15, 15, 9, 15, 2, 2, 9, 1, 9, 2, 2, 2, 10, 2, 10, 10, 10, 9, 15, 2, 1, 15, 15, 1, 15, 10, 1, 9, 11, 11, 2, 10, 10, 15, 10, 10, 10, 11, 15, 9, 1, 2, 10, 9, 2, 1, 1, 2, 1, 2, 1, 15, 9, 10, 1, 10, 2, 1, 10], cert := false },
  { seq := 88, lvl := 5, board := 5, act := some (.click 30 58), prev := [1, 9, 9, 1, 15, 10, 15, 15, 15, 9, 2, 10, 2, 10, 10, 10, 15, 15, 9, 15, 2, 2, 9, 1, 9, 2, 2, 2, 10, 2, 10, 10, 10, 9, 15, 2, 1, 15, 15, 1, 15, 10, 1, 9, 11, 11, 2, 10, 10, 15, 10, 10, 10, 11, 15, 9, 1, 2, 10, 9, 2, 1, 1, 2, 1, 2, 1, 15, 9, 10, 1, 10, 2, 1, 10], next := some [1, 9, 9, 1, 15, 10, 15, 15, 15, 9, 2, 10, 2, 10, 10, 10, 15, 15, 9, 15, 2, 2, 9, 1, 9, 2, 2, 2, 10, 2, 10, 10, 10, 9, 15, 2, 1, 15, 15, 1, 15, 10, 1, 9, 11, 11, 2, 10, 10, 15, 10, 10, 11, 2, 9, 1, 1, 10, 9, 2, 10, 15, 2, 9, 10, 10, 1, 1, 15, 1, 10, 1, 2, 2, 1], cert := false },
  { seq := 89, lvl := 5, board := 5, act := some (.click 53 55), prev := [1, 9, 9, 1, 15, 10, 15, 15, 15, 9, 2, 10, 2, 10, 10, 10, 15, 15, 9, 15, 2, 2, 9, 1, 9, 2, 2, 2, 10, 2, 10, 10, 10, 9, 15, 2, 1, 15, 15, 1, 15, 10, 1, 9, 11, 11, 2, 10, 10, 15, 10, 10, 11, 2, 9, 1, 1, 10, 9, 2, 10, 15, 2, 9, 10, 10, 1, 1, 15, 1, 10, 1, 2, 2, 1], next := none, cert := false },
  { seq := 90, lvl := 6, board := 6, act := some (.click 20 20), prev := [15, 10, 1, 15, 2, 1, 9, 11, 2, 15, 1, 15, 9, 11], next := some [2, 10, 1, 15, 2, 1, 9, 11, 15, 15, 1, 15, 9, 11], cert := false },
  { seq := 91, lvl := 6, board := 6, act := some (.click 20 33), prev := [2, 10, 1, 15, 2, 1, 9, 11, 15, 15, 1, 15, 9, 11], next := some [15, 10, 1, 15, 2, 1, 9, 11, 2, 15, 1, 15, 9, 11], cert := false },
  { seq := 92, lvl := 6, board := 6, act := some (.click 29 42), prev := [15, 10, 1, 15, 2, 1, 9, 11, 2, 15, 1, 15, 9, 11], next := some [10, 1, 15, 2, 1, 9, 11, 15, 2, 15, 15, 11, 1, 9], cert := false },
  { seq := 93, lvl := 6, board := 6, act := some (.click 33 42), prev := [10, 1, 15, 2, 1, 9, 11, 15, 2, 15, 15, 11, 1, 9], next := some [15, 10, 1, 15, 2, 1, 9, 11, 2, 15, 1, 15, 9, 11], cert := false },
  { seq := 94, lvl := 6, board := 6, act := some (.click 33 42), prev := [15, 10, 1, 15, 2, 1, 9, 11, 2, 15, 1, 15, 9, 11], next := some [11, 15, 10, 1, 15, 2, 1, 9, 2, 15, 9, 1, 11, 15], cert := false },
  { seq := 95, lvl := 6, board := 6, act := some (.click 20 20), prev := [11, 15, 10, 1, 15, 2, 1, 9, 2, 15, 9, 1, 11, 15], next := some [2, 15, 10, 1, 15, 2, 1, 9, 15, 11, 9, 1, 11, 15], cert := false },
  { seq := 96, lvl := 6, board := 6, act := some (.click 29 42), prev := [2, 15, 10, 1, 15, 2, 1, 9, 15, 11, 9, 1, 11, 15], next := some [15, 10, 1, 15, 2, 1, 9, 2, 15, 11, 1, 15, 9, 11], cert := false },
  { seq := 97, lvl := 6, board := 6, act := some (.click 20 33), prev := [15, 10, 1, 15, 2, 1, 9, 2, 15, 11, 1, 15, 9, 11], next := some [11, 10, 1, 15, 2, 1, 9, 2, 15, 15, 1, 15, 9, 11], cert := false },
  { seq := 98, lvl := 6, board := 6, act := some (.click 29 42), prev := [11, 10, 1, 15, 2, 1, 9, 2, 15, 15, 1, 15, 9, 11], next := none, cert := false },
  { seq := 99, lvl := 7, board := 7, act := some (.click 53 24), prev := [9, 9, 1, 11, 9, 10, 10, 9, 15, 1, 9, 15, 2, 1, 2, 15, 10, 9, 9, 11, 2, 10, 1, 15, 1, 2, 2, 9, 9, 15, 2, 2, 11, 10, 10, 10, 2, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], next := some [9, 9, 1, 15, 9, 10, 10, 9, 11, 1, 9, 15, 2, 1, 2, 15, 10, 9, 9, 11, 2, 10, 1, 15, 1, 2, 2, 9, 9, 15, 2, 2, 11, 10, 10, 10, 2, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], cert := false },
  { seq := 100, lvl := 7, board := 7, act := some (.click 53 34), prev := [9, 9, 1, 15, 9, 10, 10, 9, 11, 1, 9, 15, 2, 1, 2, 15, 10, 9, 9, 11, 2, 10, 1, 15, 1, 2, 2, 9, 9, 15, 2, 2, 11, 10, 10, 10, 2, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], next := some [9, 9, 1, 15, 9, 10, 2, 9, 11, 1, 9, 15, 10, 1, 2, 15, 10, 9, 2, 11, 2, 10, 1, 9, 1, 2, 2, 9, 15, 15, 2, 2, 9, 10, 10, 10, 11, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], cert := false },
  { seq := 101, lvl := 7, board := 7, act := some (.click 36 57), prev := [9, 9, 1, 15, 9, 10, 2, 9, 11, 1, 9, 15, 10, 1, 2, 15, 10, 9, 2, 11, 2, 10, 1, 9, 1, 2, 2, 9, 15, 15, 2, 2, 9, 10, 10, 10, 11, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], next := some [9, 9, 9, 15, 9, 10, 2, 1, 15, 1, 9, 15, 2, 9, 11, 15, 10, 9, 10, 1, 2, 10, 1, 2, 11, 2, 2, 9, 9, 1, 2, 2, 15, 15, 2, 10, 9, 10, 10, 15, 11, 9, 10, 10, 9, 15, 15, 9, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 2, 15, 2, 2, 9, 9], cert := false },
  { seq := 102, lvl := 7, board := 7, act := some (.click 49 29), prev := [9, 9, 9, 15, 9, 10, 2, 1, 15, 1, 9, 15, 2, 9, 11, 15, 10, 9, 10, 1, 2, 10, 1, 2, 11, 2, 2, 9, 9, 1, 2, 2, 15, 15, 2, 10, 9, 10, 10, 15, 11, 9, 10, 10, 9, 15, 15, 9, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 2, 15, 2, 2, 9, 9], next := some [9, 9, 1, 15, 9, 10, 2, 9, 15, 1, 9, 15, 2, 1, 11, 15, 10, 9, 10, 11, 2, 10, 1, 2, 9, 2, 2, 9, 9, 1, 2, 2, 15, 15, 2, 10, 9, 10, 10, 15, 11, 9, 10, 10, 9, 15, 15, 9, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 2, 15, 2, 2, 9, 9], cert := false },
  { seq := 103, lvl := 7, board := 7, act := some (.click 31 57), prev := [9, 9, 1, 15, 9, 10, 2, 9, 15, 1, 9, 15, 2, 1, 11, 15, 10, 9, 10, 11, 2, 10, 1, 2, 9, 2, 2, 9, 9, 1, 2, 2, 15, 15, 2, 10, 9, 10, 10, 15, 11, 9, 10, 10, 9, 15, 15, 9, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 2, 15, 2, 2, 9, 9], next := some [1, 9, 9, 15, 9, 10, 2, 1, 11, 1, 9, 15, 10, 11, 2, 15, 10, 9, 2, 9, 2, 10, 1, 9, 1, 2, 2, 9, 15, 15, 2, 2, 9, 10, 10, 10, 11, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], cert := false },
  { seq := 104, lvl := 7, board := 7, act := some (.click 53 24), prev := [1, 9, 9, 15, 9, 10, 2, 1, 11, 1, 9, 15, 10, 11, 2, 15, 10, 9, 2, 9, 2, 10, 1, 9, 1, 2, 2, 9, 15, 15, 2, 2, 9, 10, 10, 10, 11, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], next := some [1, 9, 9, 11, 9, 10, 2, 1, 15, 1, 9, 15, 10, 11, 2, 15, 10, 9, 2, 9, 2, 10, 1, 9, 1, 2, 2, 9, 15, 15, 2, 2, 9, 10, 10, 10, 11, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], cert := false },
  { seq := 105, lvl := 7, board := 7, act := some (.click 53 24), prev := [1, 9, 9, 11, 9, 10, 2, 1, 15, 1, 9, 15, 10, 11, 2, 15, 10, 9, 2, 9, 2, 10, 1, 9, 1, 2, 2, 9, 15, 15, 2, 2, 9, 10, 10, 10, 11, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], next := some [1, 9, 9, 15, 9, 10, 2, 1, 11, 1, 9, 15, 10, 11, 2, 15, 10, 9, 2, 9, 2, 10, 1, 9, 1, 2, 2, 9, 15, 15, 2, 2, 9, 10, 10, 10, 11, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], cert := false },
  { seq := 106, lvl := 7, board := 7, act := some (.click 49 34), prev := [1, 9, 9, 15, 9, 10, 2, 1, 11, 1, 9, 15, 10, 11, 2, 15, 10, 9, 2, 9, 2, 10, 1, 9, 1, 2, 2, 9, 15, 15, 2, 2, 9, 10, 10, 10, 11, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], next := some [1, 9, 9, 15, 9, 10, 10, 1, 11, 1, 9, 15, 2, 11, 2, 15, 10, 9, 9, 9, 2, 10, 1, 15, 1, 2, 2, 9, 9, 15, 2, 2, 11, 10, 10, 10, 2, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], cert := false },
  { seq := 107, lvl := 7, board := 7, act := some (.click 49 34), prev := [1, 9, 9, 15, 9, 10, 10, 1, 11, 1, 9, 15, 2, 11, 2, 15, 10, 9, 9, 9, 2, 10, 1, 15, 1, 2, 2, 9, 9, 15, 2, 2, 11, 10, 10, 10, 2, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], next := some [1, 9, 9, 15, 9, 10, 2, 1, 11, 1, 9, 15, 9, 11, 2, 15, 10, 9, 15, 9, 2, 10, 1, 9, 1, 2, 2, 9, 11, 15, 2, 2, 2, 10, 10, 10, 10, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], cert := false },
  { seq := 108, lvl := 7, board := 7, act := some (.click 49 34), prev := [1, 9, 9, 15, 9, 10, 2, 1, 11, 1, 9, 15, 9, 11, 2, 15, 10, 9, 15, 9, 2, 10, 1, 9, 1, 2, 2, 9, 11, 15, 2, 2, 2, 10, 10, 10, 10, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], next := some [1, 9, 9, 15, 9, 10, 9, 1, 11, 1, 9, 15, 15, 11, 2, 15, 10, 9, 9, 9, 2, 10, 1, 11, 1, 2, 2, 9, 2, 15, 2, 2, 10, 10, 10, 10, 2, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], cert := false },
  { seq := 109, lvl := 7, board := 7, act := some (.click 31 57), prev := [1, 9, 9, 15, 9, 10, 9, 1, 11, 1, 9, 15, 15, 11, 2, 15, 10, 9, 9, 9, 2, 10, 1, 11, 1, 2, 2, 9, 2, 15, 2, 2, 10, 10, 10, 10, 2, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], next := some [9, 9, 1, 11, 9, 10, 15, 11, 2, 1, 9, 15, 9, 9, 2, 15, 10, 9, 11, 1, 2, 10, 1, 2, 15, 2, 2, 9, 10, 10, 10, 2, 2, 9, 10, 10, 9, 15, 15, 15, 10, 10, 15, 10, 1, 10, 10, 9, 10, 2, 15, 15, 10, 9, 15, 10, 2, 2, 9, 9, 2, 9, 15, 2, 15, 9, 1, 15, 9], cert := false },
  { seq := 110, lvl := 7, board := 7, act := some (.click 31 57), prev := [9, 9, 1, 11, 9, 10, 15, 11, 2, 1, 9, 15, 9, 9, 2, 15, 10, 9, 11, 1, 2, 10, 1, 2, 15, 2, 2, 9, 10, 10, 10, 2, 2, 9, 10, 10, 9, 15, 15, 15, 10, 10, 15, 10, 1, 10, 10, 9, 10, 2, 15, 15, 10, 9, 15, 10, 2, 2, 9, 9, 2, 9, 15, 2, 15, 9, 1, 15, 9], next := some [1, 9, 11, 2, 9, 10, 9, 9, 2, 1, 9, 15, 11, 1, 2, 15, 10, 9, 2, 15, 2, 10, 1, 10, 10, 10, 2, 9, 2, 9, 10, 2, 9, 15, 15, 10, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 15, 2, 2, 9, 10, 2, 9, 15, 9, 9, 1, 15, 2, 15, 15, 9, 11, 9], cert := false },
  { seq := 111, lvl := 7, board := 7, act := some (.click 31 57), prev := [1, 9, 11, 2, 9, 10, 9, 9, 2, 1, 9, 15, 11, 1, 2, 15, 10, 9, 2, 15, 2, 10, 1, 10, 10, 10, 2, 9, 2, 9, 10, 2, 9, 15, 15, 10, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 15, 2, 2, 9, 10, 2, 9, 15, 9, 9, 1, 15, 2, 15, 15, 9, 11, 9], next := some [11, 9, 9, 2, 9, 10, 11, 1, 2, 1, 9, 15, 2, 15, 2, 15, 10, 9, 10, 10, 10, 10, 1, 2, 9, 10, 2, 9, 9, 15, 15, 2, 10, 10, 15, 10, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 15, 2, 9, 15, 10, 9, 1, 15, 9, 15, 9, 11, 2, 15, 9, 1, 2, 9], cert := false },
  { seq := 112, lvl := 7, board := 7, act := some (.click 31 57), prev := [11, 9, 9, 2, 9, 10, 11, 1, 2, 1, 9, 15, 2, 15, 2, 15, 10, 9, 10, 10, 10, 10, 1, 2, 9, 10, 2, 9, 9, 15, 15, 2, 10, 10, 15, 10, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 15, 2, 9, 15, 10, 9, 1, 15, 9, 15, 9, 11, 2, 15, 9, 1, 2, 9], next := some [9, 9, 1, 2, 9, 10, 2, 15, 2, 1, 9, 15, 10, 10, 10, 15, 10, 9, 2, 9, 10, 10, 1, 9, 15, 15, 2, 9, 10, 10, 15, 2, 1, 10, 10, 10, 10, 2, 15, 15, 10, 9, 15, 10, 2, 2, 9, 9, 2, 9, 15, 15, 9, 1, 15, 10, 15, 9, 11, 9, 9, 1, 2, 2, 15, 11, 11, 2, 9], cert := false },
  { seq := 113, lvl := 7, board := 7, act := some (.click 36 57), prev := [9, 9, 1, 2, 9, 10, 2, 15, 2, 1, 9, 15, 10, 10, 10, 15, 10, 9, 2, 9, 10, 10, 1, 9, 15, 15, 2, 9, 10, 10, 15, 2, 1, 10, 10, 10, 10, 2, 15, 15, 10, 9, 15, 10, 2, 2, 9, 9, 2, 9, 15, 15, 9, 1, 15, 10, 15, 9, 11, 9, 9, 1, 2, 2, 15, 11, 11, 2, 9], next := some [11, 9, 9, 2, 9, 10, 11, 1, 2, 1, 9, 15, 2, 15, 2, 15, 10, 9, 10, 10, 10, 10, 1, 2, 9, 10, 2, 9, 9, 15, 15, 2, 10, 10, 15, 10, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 15, 2, 9, 15, 10, 9, 1, 15, 9, 15, 9, 11, 2, 15, 9, 1, 2, 9], cert := false },
  { seq := 114, lvl := 7, board := 7, act := some (.click 36 57), prev := [11, 9, 9, 2, 9, 10, 11, 1, 2, 1, 9, 15, 2, 15, 2, 15, 10, 9, 10, 10, 10, 10, 1, 2, 9, 10, 2, 9, 9, 15, 15, 2, 10, 10, 15, 10, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 15, 2, 9, 15, 10, 9, 1, 15, 9, 15, 9, 11, 2, 15, 9, 1, 2, 9], next := some [1, 9, 11, 2, 9, 10, 9, 9, 2, 1, 9, 15, 11, 1, 2, 15, 10, 9, 2, 15, 2, 10, 1, 10, 10, 10, 2, 9, 2, 9, 10, 2, 9, 15, 15, 10, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 15, 2, 2, 9, 10, 2, 9, 15, 9, 9, 1, 15, 2, 15, 15, 9, 11, 9], cert := false },
  { seq := 115, lvl := 7, board := 7, act := some (.click 49 29), prev := [1, 9, 11, 2, 9, 10, 9, 9, 2, 1, 9, 15, 11, 1, 2, 15, 10, 9, 2, 15, 2, 10, 1, 10, 10, 10, 2, 9, 2, 9, 10, 2, 9, 15, 15, 10, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 15, 2, 2, 9, 10, 2, 9, 15, 9, 9, 1, 15, 2, 15, 15, 9, 11, 9], next := some [11, 9, 9, 2, 9, 10, 9, 1, 2, 1, 9, 15, 11, 15, 2, 15, 10, 9, 2, 10, 2, 10, 1, 10, 1, 10, 2, 9, 2, 9, 10, 2, 9, 15, 15, 10, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 15, 2, 2, 9, 10, 2, 9, 15, 9, 9, 1, 15, 2, 15, 15, 9, 11, 9], cert := false },
  { seq := 116, lvl := 7, board := 7, act := some (.click 49 34), prev := [11, 9, 9, 2, 9, 10, 9, 1, 2, 1, 9, 15, 11, 15, 2, 15, 10, 9, 2, 10, 2, 10, 1, 10, 1, 10, 2, 9, 2, 9, 10, 2, 9, 15, 15, 10, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 15, 2, 2, 9, 10, 2, 9, 15, 9, 9, 1, 15, 2, 15, 15, 9, 11, 9], next := some [11, 9, 9, 2, 9, 10, 11, 1, 2, 1, 9, 15, 2, 15, 2, 15, 10, 9, 10, 10, 2, 10, 1, 2, 1, 10, 2, 9, 9, 9, 10, 2, 10, 15, 15, 10, 9, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 15, 2, 2, 9, 10, 2, 9, 15, 9, 9, 1, 15, 2, 15, 15, 9, 11, 9], cert := false },
  { seq := 117, lvl := 7, board := 7, act := some (.click 36 57), prev := [11, 9, 9, 2, 9, 10, 11, 1, 2, 1, 9, 15, 2, 15, 2, 15, 10, 9, 10, 10, 2, 10, 1, 2, 1, 10, 2, 9, 9, 9, 10, 2, 10, 15, 15, 10, 9, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 15, 2, 2, 9, 10, 2, 9, 15, 9, 9, 1, 15, 2, 15, 15, 9, 11, 9], next := some [9, 9, 11, 11, 9, 10, 15, 9, 2, 1, 9, 15, 11, 1, 2, 15, 10, 9, 2, 15, 2, 10, 1, 10, 10, 2, 2, 9, 2, 1, 10, 2, 9, 9, 10, 10, 10, 15, 15, 15, 9, 10, 15, 10, 1, 10, 10, 9, 10, 2, 15, 15, 10, 9, 15, 10, 2, 2, 9, 9, 2, 9, 15, 2, 15, 9, 1, 15, 9], cert := false },
  { seq := 118, lvl := 7, board := 7, act := some (.click 49 24), prev := [9, 9, 11, 11, 9, 10, 15, 9, 2, 1, 9, 15, 11, 1, 2, 15, 10, 9, 2, 15, 2, 10, 1, 10, 10, 2, 2, 9, 2, 1, 10, 2, 9, 9, 10, 10, 10, 15, 15, 15, 9, 10, 15, 10, 1, 10, 10, 9, 10, 2, 15, 15, 10, 9, 15, 10, 2, 2, 9, 9, 2, 9, 15, 2, 15, 9, 1, 15, 9], next := some [9, 9, 11, 2, 9, 10, 15, 9, 11, 1, 9, 15, 11, 1, 2, 15, 10, 9, 2, 15, 2, 10, 1, 10, 10, 2, 2, 9, 2, 1, 10, 2, 9, 9, 10, 10, 10, 15, 15, 15, 9, 10, 15, 10, 1, 10, 10, 9, 10, 2, 15, 15, 10, 9, 15, 10, 2, 2, 9, 9, 2, 9, 15, 2, 15, 9, 1, 15, 9], cert := false },
  { seq := 119, lvl := 7, board := 7, act := some (.click 31 57), prev := [9, 9, 11, 2, 9, 10, 15, 9, 11, 1, 9, 15, 11, 1, 2, 15, 10, 9, 2, 15, 2, 10, 1, 10, 10, 2, 2, 9, 2, 1, 10, 2, 9, 9, 10, 10, 10, 15, 15, 15, 9, 10, 15, 10, 1, 10, 10, 9, 10, 2, 15, 15, 10, 9, 15, 10, 2, 2, 9, 9, 2, 9, 15, 2, 15, 9, 1, 15, 9], next := some [11, 9, 9, 11, 9, 10, 11, 1, 2, 1, 9, 15, 2, 15, 2, 15, 10, 9, 10, 10, 2, 10, 1, 2, 1, 10, 2, 9, 9, 9, 10, 2, 10, 15, 15, 10, 9, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 15, 2, 2, 9, 10, 2, 9, 15, 9, 9, 1, 15, 2, 15, 15, 9, 2, 9], cert := false },
  { seq := 120, lvl := 7, board := 7, act := some (.click 31 57), prev := [11, 9, 9, 11, 9, 10, 11, 1, 2, 1, 9, 15, 2, 15, 2, 15, 10, 9, 10, 10, 2, 10, 1, 2, 1, 10, 2, 9, 9, 9, 10, 2, 10, 15, 15, 10, 9, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 15, 2, 2, 9, 10, 2, 9, 15, 9, 9, 1, 15, 2, 15, 15, 9, 2, 9], next := none, cert := false },
  { seq := 121, lvl := 8, board := 7, act := none, prev := [9, 9, 1, 2, 9, 10, 2, 15, 2, 1, 9, 15, 10, 10, 2, 15, 10, 9, 2, 1, 10, 10, 1, 9, 9, 10, 2, 9, 10, 15, 15, 2, 9, 10, 15, 10, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 15, 2, 9, 15, 10, 9, 1, 15, 9, 15, 9, 2, 2, 15, 11, 11, 11, 9], next := none, cert := false },
  { seq := 122, lvl := 0, board := 0, act := some (.click 4 32), prev := [1, 2, 10, 9, 15, 11, 2, 10, 15, 15, 9, 2, 10, 1, 1, 9, 9, 10, 15, 2], next := some [2, 10, 9, 15, 11, 2, 15, 1, 9, 10, 10, 15, 2, 2, 1, 1, 9, 9, 10, 15], cert := true },
  { seq := 123, lvl := 0, board := 0, act := some (.click 4 32), prev := [2, 10, 9, 15, 11, 2, 15, 1, 9, 10, 10, 15, 2, 2, 1, 1, 9, 9, 10, 15], next := some [10, 9, 15, 11, 2, 15, 9, 2, 10, 1, 2, 10, 15, 15, 2, 1, 1, 9, 9, 10], cert := true },
  { seq := 124, lvl := 0, board := 0, act := some (.click 4 32), prev := [10, 9, 15, 11, 2, 15, 9, 2, 10, 1, 2, 10, 15, 15, 2, 1, 1, 9, 9, 10], next := some [9, 15, 11, 2, 15, 9, 10, 10, 2, 2, 15, 1, 10, 10, 15, 2, 1, 1, 9, 9], cert := true },
  { seq := 125, lvl := 0, board := 0, act := some (.click 4 32), prev := [9, 15, 11, 2, 15, 9, 10, 10, 2, 2, 15, 1, 10, 10, 15, 2, 1, 1, 9, 9], next := some [15, 11, 2, 15, 9, 10, 2, 9, 15, 10, 10, 2, 9, 1, 10, 15, 2, 1, 1, 9], cert := true },
  { seq := 126, lvl := 0, board := 0, act := some (.click 4 32), prev := [15, 11, 2, 15, 9, 10, 2, 9, 15, 10, 10, 2, 9, 1, 10, 15, 2, 1, 1, 9], next := none, cert := true },
  { seq := 127, lvl := 1, board := 1, act := some (.click 39 17), prev := [10, 9, 15, 11, 15, 15, 9, 2, 10, 1, 9, 9, 1, 10, 15, 2, 10, 2, 2, 1, 1, 1, 2, 1, 10, 9, 1, 9, 10, 15, 9, 2, 10, 11, 1, 2, 9, 10, 10, 15, 15, 2], next := some [15, 10, 9, 15, 11, 2, 15, 9, 9, 1, 9, 1, 1, 10, 15, 10, 10, 2, 2, 1, 2, 9, 1, 1, 10, 11, 1, 9, 10, 2, 9, 2, 10, 2, 15, 10, 1, 10, 15, 15, 2, 9], cert := true },
  { seq := 128, lvl := 1, board := 1, act := some (.click 48 35), prev := [15, 10, 9, 15, 11, 2, 15, 9, 9, 1, 9, 1, 1, 10, 15, 10, 10, 2, 2, 1, 2, 9, 1, 1, 10, 11, 1, 9, 10, 2, 9, 2, 10, 2, 15, 10, 1, 10, 15, 15, 2, 9], next := some [15, 10, 9, 15, 11, 2, 15, 9, 9, 1, 9, 1, 1, 10, 15, 10, 10, 2, 2, 1, 2, 9, 1, 10, 1, 10, 11, 1, 9, 10, 2, 9, 2, 2, 15, 10, 1, 10, 15, 15, 2, 9], cert := true },
  { seq := 129, lvl := 1, board := 1, act := some (.click 39 17), prev := [15, 10, 9, 15, 11, 2, 15, 9, 9, 1, 9, 1, 1, 10, 15, 10, 10, 2, 2, 1, 2, 9, 1, 10, 1, 10, 11, 1, 9, 10, 2, 9, 2, 2, 15, 10, 1, 10, 15, 15, 2, 9], next := some [2, 15, 10, 9, 15, 9, 11, 1, 15, 1, 9, 1, 1, 10, 15, 9, 10, 2, 2, 9, 10, 10, 2, 10, 1, 2, 11, 1, 9, 1, 2, 9, 2, 10, 10, 10, 15, 15, 15, 2, 9, 1], cert := true },
  { seq := 130, lvl := 1, board := 1, act := some (.click 39 17), prev := [2, 15, 10, 9, 15, 9, 11, 1, 15, 1, 9, 1, 1, 10, 15, 9, 10, 2, 2, 9, 10, 10, 2, 10, 1, 2, 11, 1, 9, 1, 2, 9, 2, 10, 10, 10, 15, 15, 15, 2, 9, 1], next := some [9, 2, 15, 10, 9, 1, 15, 1, 11, 1, 9, 9, 1, 10, 15, 15, 10, 2, 2, 10, 9, 2, 10, 10, 1, 10, 11, 1, 9, 2, 2, 9, 2, 10, 1, 15, 10, 15, 2, 9, 1, 15], cert := true },
  { seq := 131, lvl := 1, board := 1, act := some (.click 39 17), prev := [9, 2, 15, 10, 9, 1, 15, 1, 11, 1, 9, 9, 1, 10, 15, 15, 10, 2, 2, 10, 9, 2, 10, 10, 1, 10, 11, 1, 9, 2, 2, 9, 2, 10, 1, 15, 10, 15, 2, 9, 1, 15], next := some [1, 9, 2, 15, 10, 1, 9, 9, 15, 1, 9, 10, 1, 10, 15, 11, 10, 2, 2, 2, 15, 10, 9, 10, 1, 10, 11, 1, 9, 10, 2, 9, 2, 15, 2, 15, 1, 2, 9, 1, 15, 10], cert := true },
  { seq := 132, lvl := 1, board := 1, act := some (.click 48 35), prev := [1, 9, 2, 15, 10, 1, 9, 9, 15, 1, 9, 10, 1, 10, 15, 11, 10, 2, 2, 2, 15, 10, 9, 10, 1, 10, 11, 1, 9, 10, 2, 9, 2, 15, 2, 15, 1, 2, 9, 1, 15, 10], next := some [1, 9, 2, 15, 10, 1, 9, 9, 15, 1, 9, 10, 1, 10, 15, 11, 10, 2, 2, 2, 15, 10, 9, 2, 10, 1, 10, 11, 1, 9, 10, 2, 9, 15, 2, 15, 1, 2, 9, 1, 15, 10], cert := true },
  { seq := 133, lvl := 1, board := 1, act := some (.click 48 35), prev := [1, 9, 2, 15, 10, 1, 9, 9, 15, 1, 9, 10, 1, 10, 15, 11, 10, 2, 2, 2, 15, 10, 9, 2, 10, 1, 10, 11, 1, 9, 10, 2, 9, 15, 2, 15, 1, 2, 9, 1, 15, 10], next := some [1, 9, 2, 15, 10, 1, 9, 9, 15, 1, 9, 10, 1, 10, 15, 11, 10, 2, 2, 2, 15, 10, 9, 9, 2, 10, 1, 10, 11, 1, 9, 10, 2, 15, 2, 15, 1, 2, 9, 1, 15, 10], cert := true },
  { seq := 134, lvl := 1, board := 1, act := some (.click 48 35), prev := [1, 9, 2, 15, 10, 1, 9, 9, 15, 1, 9, 10, 1, 10, 15, 11, 10, 2, 2, 2, 15, 10, 9, 9, 2, 10, 1, 10, 11, 1, 9, 10, 2, 15, 2, 15, 1, 2, 9, 1, 15, 10], next := none, cert := true },
  { seq := 135, lvl := 2, board := 2, act := some (.click 23 41), prev := [9, 15, 2, 10, 15, 9, 9, 9, 11, 1, 15, 1, 2, 9, 1, 15, 9, 10, 2, 9, 15, 12, 2, 1, 1, 9, 10, 1, 2, 10], next := some [15, 2, 9, 10, 15, 9, 9, 1, 11, 9, 15, 15, 2, 1, 1, 9, 9, 9, 2, 2, 15, 10, 10, 1, 12, 1, 9, 1, 2, 10], cert := true },
  { seq := 136, lvl := 2, board := 2, act := some (.click 23 41), prev := [15, 2, 9, 10, 15, 9, 9, 1, 11, 9, 15, 15, 2, 1, 1, 9, 9, 9, 2, 2, 15, 10, 10, 1, 12, 1, 9, 1, 2, 10], next := some [2, 9, 1, 10, 15, 9, 15, 15, 11, 9, 15, 9, 2, 9, 1, 2, 9, 1, 2, 10, 15, 9, 9, 1, 10, 12, 1, 1, 2, 10], cert := true },
  { seq := 137, lvl := 2, board := 2, act := some (.click 23 41), prev := [2, 9, 1, 10, 15, 9, 15, 15, 11, 9, 15, 9, 2, 9, 1, 2, 9, 1, 2, 10, 15, 9, 9, 1, 10, 12, 1, 1, 2, 10], next := some [9, 1, 15, 10, 15, 9, 2, 9, 11, 15, 15, 2, 2, 9, 1, 10, 9, 9, 2, 9, 15, 1, 1, 1, 9, 10, 12, 1, 2, 10], cert := true },
  { seq := 138, lvl := 2, board := 2, act := some (.click 23 41), prev := [9, 1, 15, 10, 15, 9, 2, 9, 11, 15, 15, 2, 2, 9, 1, 10, 9, 9, 2, 9, 15, 1, 1, 1, 9, 10, 12, 1, 2, 10], next := some [1, 15, 9, 10, 15, 9, 9, 2, 11, 2, 15, 10, 2, 15, 1, 9, 9, 9, 2, 1, 15, 9, 12, 1, 1, 9, 10, 1, 2, 10], cert := true },
  { seq := 139, lvl := 2, board := 2, act := some (.click 35 41), prev := [1, 15, 9, 10, 15, 9, 9, 2, 11, 2, 15, 10, 2, 15, 1, 9, 9, 9, 2, 1, 15, 9, 12, 1, 1, 9, 10, 1, 2, 10], next := some [1, 15, 9, 15, 9, 11, 9, 10, 2, 2, 2, 10, 9, 15, 15, 9, 15, 9, 1, 1, 1, 9, 2, 10, 1, 9, 10, 12, 1, 2], cert := true },
  { seq := 140, lvl := 2, board := 2, act := some (.click 35 41), prev := [1, 15, 9, 15, 9, 11, 9, 10, 2, 2, 2, 10, 9, 15, 15, 9, 15, 9, 1, 1, 1, 9, 2, 10, 1, 9, 10, 12, 1, 2], next := some [1, 15, 9, 9, 11, 2, 9, 15, 9, 2, 10, 10, 15, 15, 2, 9, 1, 9, 15, 1, 10, 9, 1, 2, 1, 9, 10, 2, 12, 1], cert := true },
  { seq := 141, lvl := 2, board := 2, act := some (.click 35 41), prev := [1, 15, 9, 9, 11, 2, 9, 15, 9, 2, 10, 10, 15, 15, 2, 9, 1, 9, 15, 1, 10, 9, 1, 2, 1, 9, 10, 2, 12, 1], next := some [1, 15, 9, 11, 2, 9, 9, 9, 15, 2, 15, 10, 1, 15, 10, 9, 10, 9, 2, 1, 2, 9, 15, 1, 1, 9, 10, 1, 2, 12], cert := true },
  { seq := 142, lvl := 2, board := 2, act := some (.click 35 41), prev := [1, 15, 9, 11, 2, 9, 9, 9, 15, 2, 15, 10, 1, 15, 10, 9, 10, 9, 2, 1, 2, 9, 15, 1, 1, 9, 10, 1, 2, 12], next := some [1, 15, 9, 2, 9, 15, 9, 11, 1, 2, 9, 10, 10, 15, 15, 9, 2, 9, 10, 1, 1, 9, 2, 12, 1, 9, 10, 15, 1, 2], cert := true },
  { seq := 143, lvl := 2, board := 2, act := some (.click 23 41), prev := [1, 15, 9, 2, 9, 15, 9, 11, 1, 2, 9, 10, 10, 15, 15, 9, 2, 9, 10, 1, 1, 9, 2, 12, 1, 9, 10, 15, 1, 2], next := some [15, 9, 11, 2, 9, 15, 1, 10, 1, 9, 9, 9, 10, 2, 15, 1, 2, 15, 10, 2, 1, 9, 10, 12, 9, 1, 9, 15, 1, 2], cert := true },
  { seq := 144, lvl := 2, board := 2, act := some (.click 23 41), prev := [15, 9, 11, 2, 9, 15, 1, 10, 1, 9, 9, 9, 10, 2, 15, 1, 2, 15, 10, 2, 1, 9, 10, 12, 9, 1, 9, 15, 1, 2], next := some [9, 11, 10, 2, 9, 15, 15, 9, 1, 1, 9, 1, 10, 9, 15, 2, 2, 2, 10, 10, 1, 15, 9, 12, 9, 9, 1, 15, 1, 2], cert := true },
  { seq := 145, lvl := 2, board := 2, act := some (.click 23 41), prev := [9, 11, 10, 2, 9, 15, 15, 9, 1, 1, 9, 1, 10, 9, 15, 2, 2, 2, 10, 10, 1, 15, 9, 12, 9, 9, 1, 15, 1, 2], next := some [11, 10, 9, 2, 9, 15, 9, 1, 1, 15, 9, 2, 10, 1, 15, 10, 2, 9, 10, 9, 1, 2, 1, 12, 15, 9, 9, 15, 1, 2], cert := true },
  { seq := 146, lvl := 2, board := 2, act := some (.click 23 41), prev := [11, 10, 9, 2, 9, 15, 9, 1, 1, 15, 9, 2, 10, 1, 15, 10, 2, 9, 10, 9, 1, 2, 1, 12, 15, 9, 9, 15, 1, 2], next := some [10, 9, 1, 2, 9, 15, 11, 2, 1, 9, 9, 10, 10, 15, 15, 9, 2, 1, 10, 1, 1, 9, 9, 12, 2, 15, 9, 15, 1, 2], cert := true },
  { seq := 147, lvl := 2, board := 2, act := some (.click 23 41), prev := [10, 9, 1, 2, 9, 15, 11, 2, 1, 9, 9, 10, 10, 15, 15, 9, 2, 1, 10, 1, 1, 9, 9, 12, 2, 15, 9, 15, 1, 2], next := some [9, 1, 2, 2, 9, 15, 10, 10, 1, 11, 9, 9, 10, 9, 15, 1, 2, 15, 10, 9, 1, 1, 9, 12, 9, 2, 15, 15, 1, 2], cert := true },
  { seq := 148, lvl := 2, board := 2, act := some (.click 23 41), prev := [9, 1, 2, 2, 9, 15, 10, 10, 1, 11, 9, 9, 10, 9, 15, 1, 2, 15, 10, 9, 1, 1, 9, 12, 9, 2, 15, 15, 1, 2], next := some [1, 2, 10, 2, 9, 15, 9, 9, 1, 10, 9, 1, 10, 11, 15, 9, 2, 9, 10, 9, 1, 15, 15, 12, 1, 9, 2, 15, 1, 2], cert := true },
  { seq := 149, lvl := 2, board := 2, act := some (.click 35 41), prev := [1, 2, 10, 2, 9, 15, 9, 9, 1, 10, 9, 1, 10, 11, 15, 9, 2, 9, 10, 9, 1, 15, 15, 12, 1, 9, 2, 15, 1, 2], next := some [1, 2, 10, 9, 15, 1, 9, 2, 10, 10, 9, 1, 2, 11, 9, 9, 1, 9, 15, 9, 12, 15, 10, 2, 1, 9, 2, 15, 15, 1], cert := true },
  { seq := 150, lvl := 2, board := 2, act := some (.click 35 41), prev := [1, 2, 10, 9, 15, 1, 9, 2, 10, 10, 9, 1, 2, 11, 9, 9, 1, 9, 15, 9, 12, 15, 10, 2, 1, 9, 2, 15, 15, 1], next := none, cert := true },
  { seq := 151, lvl := 3, board := 3, act := some (.click 15 25), prev := [10, 9, 9, 2, 1, 2, 1, 15, 10, 11, 9, 1, 2, 15, 2, 1, 15, 10, 2, 15, 15, 2, 1, 9, 2, 10, 1, 9, 9, 15, 10, 1, 12, 10, 10, 2], next := some [2, 10, 10, 9, 1, 2, 9, 15, 10, 11, 9, 2, 2, 15, 1, 1, 2, 1, 15, 10, 2, 15, 1, 9, 15, 10, 1, 9, 9, 2, 10, 1, 2, 15, 12, 10], cert := true },
  { seq := 152, lvl := 3, board := 3, act := some (.click 15 25), prev := [2, 10, 10, 9, 1, 2, 9, 15, 10, 11, 9, 2, 2, 15, 1, 1, 2, 1, 15, 10, 2, 15, 1, 9, 15, 10, 1, 9, 9, 2, 10, 1, 2, 15, 12, 10], next := some [10, 12, 2, 10, 1, 2, 10, 15, 10, 11, 9, 9, 2, 15, 9, 2, 1, 1, 2, 1, 15, 10, 1, 9, 2, 10, 1, 9, 9, 15, 10, 1, 15, 2, 2, 15], cert := true },
  { seq := 153, lvl := 3, board := 3, act := some (.click 15 25), prev := [10, 12, 2, 10, 1, 2, 10, 15, 10, 11, 9, 9, 2, 15, 9, 2, 1, 1, 2, 1, 15, 10, 1, 9, 2, 10, 1, 9, 9, 15, 10, 1, 15, 2, 2, 15], next := some [15, 2, 10, 12, 1, 2, 2, 15, 10, 11, 9, 10, 2, 15, 10, 9, 9, 2, 1, 1, 2, 1, 1, 9, 15, 10, 1, 9, 9, 10, 10, 1, 2, 15, 15, 2], cert := true },
  { seq := 154, lvl := 3, board := 3, act := some (.click 15 25), prev := [15, 2, 10, 12, 1, 2, 2, 15, 10, 11, 9, 10, 2, 15, 10, 9, 9, 2, 1, 1, 2, 1, 1, 9, 15, 10, 1, 9, 9, 10, 10, 1, 2, 15, 15, 2], next := some [2, 15, 15, 2, 1, 2, 10, 15, 10, 11, 9, 12, 2, 15, 2, 10, 10, 9, 9, 2, 1, 1, 1, 9, 2, 10, 1, 9, 9, 1, 10, 1, 15, 10, 2, 15], cert := true },
  { seq := 155, lvl := 3, board := 3, act := some (.click 36 15), prev := [2, 15, 15, 2, 1, 2, 10, 15, 10, 11, 9, 12, 2, 15, 2, 10, 10, 9, 9, 2, 1, 1, 1, 9, 2, 10, 1, 9, 9, 1, 10, 1, 15, 10, 2, 15], next := some [2, 15, 15, 2, 2, 10, 15, 10, 11, 9, 12, 2, 15, 1, 2, 10, 10, 9, 9, 2, 1, 1, 9, 2, 10, 1, 9, 9, 1, 10, 1, 1, 15, 10, 2, 15], cert := true },
  { seq := 156, lvl := 3, board := 3, act := some (.click 36 15), prev := [2, 15, 15, 2, 2, 10, 15, 10, 11, 9, 12, 2, 15, 1, 2, 10, 10, 9, 9, 2, 1, 1, 9, 2, 10, 1, 9, 9, 1, 10, 1, 1, 15, 10, 2, 15], next := some [2, 15, 15, 2, 10, 15, 10, 11, 9, 12, 2, 15, 1, 9, 2, 10, 10, 9, 9, 2, 1, 1, 2, 10, 1, 9, 9, 1, 10, 1, 1, 2, 15, 10, 2, 15], cert := true },
  { seq := 157, lvl := 3, board := 3, act := some (.click 36 15), prev := [2, 15, 15, 2, 10, 15, 10, 11, 9, 12, 2, 15, 1, 9, 2, 10, 10, 9, 9, 2, 1, 1, 2, 10, 1, 9, 9, 1, 10, 1, 1, 2, 15, 10, 2, 15], next := some [2, 15, 15, 2, 15, 10, 11, 9, 12, 2, 15, 1, 9, 2, 2, 10, 10, 9, 9, 2, 1, 1, 10, 1, 9, 9, 1, 10, 1, 1, 2, 10, 15, 10, 2, 15], cert := true },
  { seq := 158, lvl := 3, board := 3, act := some (.click 36 15), prev := [2, 15, 15, 2, 15, 10, 11, 9, 12, 2, 15, 1, 9, 2, 2, 10, 10, 9, 9, 2, 1, 1, 10, 1, 9, 9, 1, 10, 1, 1, 2, 10, 15, 10, 2, 15], next := some [2, 15, 15, 2, 10, 11, 9, 12, 2, 15, 1, 9, 2, 10, 2, 10, 10, 9, 9, 2, 1, 1, 1, 9, 9, 1, 10, 1, 1, 2, 10, 15, 15, 10, 2, 15], cert := true },
  { seq := 159, lvl := 3, board := 3, act := some (.click 36 15), prev := [2, 15, 15, 2, 10, 11, 9, 12, 2, 15, 1, 9, 2, 10, 2, 10, 10, 9, 9, 2, 1, 1, 1, 9, 9, 1, 10, 1, 1, 2, 10, 15, 15, 10, 2, 15], next := some [2, 15, 15, 2, 11, 9, 12, 2, 15, 1, 9, 2, 10, 1, 2, 10, 10, 9, 9, 2, 1, 1, 9, 9, 1, 10, 1, 1, 2, 10, 15, 10, 15, 10, 2, 15], cert := true },
  { seq := 160, lvl := 3, board := 3, act := some (.click 36 15), prev := [2, 15, 15, 2, 11, 9, 12, 2, 15, 1, 9, 2, 10, 1, 2, 10, 10, 9, 9, 2, 1, 1, 9, 9, 1, 10, 1, 1, 2, 10, 15, 10, 15, 10, 2, 15], next := some [2, 15, 15, 2, 9, 12, 2, 15, 1, 9, 2, 10, 1, 9, 2, 10, 10, 9, 9, 2, 1, 1, 9, 1, 10, 1, 1, 2, 10, 15, 10, 11, 15, 10, 2, 15], cert := true },
  { seq := 161, lvl := 3, board := 3, act := some (.click 36 15), prev := [2, 15, 15, 2, 9, 12, 2, 15, 1, 9, 2, 10, 1, 9, 2, 10, 10, 9, 9, 2, 1, 1, 9, 1, 10, 1, 1, 2, 10, 15, 10, 11, 15, 10, 2, 15], next := some [2, 15, 15, 2, 12, 2, 15, 1, 9, 2, 10, 1, 9, 9, 2, 10, 10, 9, 9, 2, 1, 1, 1, 10, 1, 1, 2, 10, 15, 10, 11, 9, 15, 10, 2, 15], cert := true },
  { seq := 162, lvl := 3, board := 3, act := some (.click 36 15), prev := [2, 15, 15, 2, 12, 2, 15, 1, 9, 2, 10, 1, 9, 9, 2, 10, 10, 9, 9, 2, 1, 1, 1, 10, 1, 1, 2, 10, 15, 10, 11, 9, 15, 10, 2, 15], next := none, cert := true },
  { seq := 163, lvl := 4, board := 4, act := some (.click 37 37), prev := [10, 9, 2, 15, 1, 15, 11, 2, 9, 1, 1, 1, 9, 10, 15, 1, 10, 9, 1, 1, 11], next := some [15, 10, 9, 2, 15, 11, 2, 9, 1, 9, 10, 1, 1, 15, 1, 10, 9, 11, 1, 1, 1], cert := true },
  { seq := 164, lvl := 4, board := 4, act := some (.click 37 37), prev := [15, 10, 9, 2, 15, 11, 2, 9, 1, 9, 10, 1, 1, 15, 1, 10, 9, 11, 1, 1, 1], next := some [11, 15, 10, 9, 2, 2, 9, 1, 9, 1, 15, 10, 1, 1, 10, 9, 11, 1, 15, 1, 1], cert := true },
  { seq := 165, lvl := 4, board := 4, act := some (.click 51 7), prev := [11, 15, 10, 9, 2, 2, 9, 1, 9, 1, 15, 10, 1, 1, 10, 9, 11, 1, 15, 1, 1], next := some [2, 11, 15, 10, 9, 2, 9, 1, 9, 1, 15, 10, 1, 1, 10, 9, 11, 1, 15, 1, 1], cert := true },
  { seq := 166, lvl := 4, board := 4, act := some (.click 11 37), prev := [2, 11, 15, 10, 9, 2, 9, 1, 9, 1, 15, 10, 1, 1, 10, 9, 11, 1, 15, 1, 1], next := some [11, 15, 10, 9, 15, 2, 2, 9, 1, 9, 10, 1, 1, 15, 1, 10, 9, 11, 1, 1, 1], cert := true },
  { seq := 167, lvl := 4, board := 4, act := some (.click 9 7), prev := [11, 15, 10, 9, 15, 2, 2, 9, 1, 9, 10, 1, 1, 15, 1, 10, 9, 11, 1, 1, 1], next := some [15, 10, 9, 15, 11, 2, 2, 9, 1, 9, 10, 1, 1, 15, 1, 10, 9, 11, 1, 1, 1], cert := true },
  { seq := 168, lvl := 4, board := 4, act := some (.click 11 37), prev := [15, 10, 9, 15, 11, 2, 2, 9, 1, 9, 10, 1, 1, 15, 1, 10, 9, 11, 1, 1, 1], next := some [10, 9, 15, 11, 1, 15, 2, 2, 9, 1, 1, 1, 9, 10, 15, 1, 10, 9, 1, 1, 11], cert := true },
  { seq := 169, lvl := 4, board := 4, act := some (.click 11 37), prev := [10, 9, 15, 11, 1, 15, 2, 2, 9, 1, 1, 1, 9, 10, 15, 1, 10, 9, 1, 1, 11], next := some [9, 15, 11, 1, 1, 10, 15, 2, 2, 9, 1, 9, 1, 1, 10, 15, 1, 10, 1, 11, 9], cert := true },
  { seq := 170, lvl := 4, board := 4, act := some (.click 11 37), prev := [9, 15, 11, 1, 1, 10, 15, 2, 2, 9, 1, 9, 1, 1, 10, 15, 1, 10, 1, 11, 9], next := some [15, 11, 1, 1, 1, 9, 10, 15, 2, 2, 9, 1, 9, 1, 1, 10, 15, 1, 11, 9, 10], cert := true },
  { seq := 171, lvl := 4, board := 4, act := some (.click 11 37), prev := [15, 11, 1, 1, 1, 9, 10, 15, 2, 2, 9, 1, 9, 1, 1, 10, 15, 1, 11, 9, 10], next := none, cert := true },
  { seq := 172, lvl := 5, board := 5, act := some (.click 15 28), prev := [1, 15, 15, 10, 15, 1, 10, 2, 2, 2, 15, 9, 1, 9, 1, 10, 2, 11, 15, 10, 9, 9, 10, 15, 10, 2, 2, 9, 2, 2, 11, 1, 9, 10, 15, 1, 10, 10, 10, 15, 15, 10, 15, 9, 15, 15, 2, 9, 2, 10, 15, 1, 10, 1, 2, 9, 10, 2, 10, 1, 1, 9, 11, 2, 1, 10, 10, 10, 2, 10, 2, 1, 9, 15, 1], next := some [15, 15, 15, 10, 15, 1, 2, 2, 10, 2, 15, 9, 9, 1, 9, 10, 2, 11, 1, 10, 1, 9, 10, 15, 10, 2, 2, 9, 2, 2, 9, 11, 1, 10, 15, 1, 10, 10, 10, 15, 15, 10, 15, 15, 9, 15, 2, 9, 2, 10, 15, 1, 10, 1, 2, 9, 10, 2, 10, 1, 1, 9, 11, 2, 1, 10, 10, 10, 2, 10, 2, 1, 9, 15, 1], cert := true },
  { seq := 173, lvl := 5, board := 5, act := some (.click 15 28), prev := [15, 15, 15, 10, 15, 1, 2, 2, 10, 2, 15, 9, 9, 1, 9, 10, 2, 11, 1, 10, 1, 9, 10, 15, 10, 2, 2, 9, 2, 2, 9, 11, 1, 10, 15, 1, 10, 10, 10, 15, 15, 10, 15, 15, 9, 15, 2, 9, 2, 10, 15, 1, 10, 1, 2, 9, 10, 2, 10, 1, 1, 9, 11, 2, 1, 10, 10, 10, 2, 10, 2, 1, 9, 15, 1], next := some [15, 15, 15, 10, 15, 1, 2, 10, 10, 2, 15, 9, 1, 9, 9, 10, 2, 11, 15, 2, 9, 1, 10, 9, 10, 2, 2, 9, 2, 2, 1, 9, 11, 10, 15, 1, 10, 10, 10, 15, 15, 10, 1, 15, 15, 15, 2, 9, 2, 10, 15, 1, 10, 1, 2, 9, 10, 2, 10, 1, 1, 9, 11, 2, 1, 10, 10, 10, 2, 10, 2, 1, 9, 15, 1], cert := true },
  { seq := 174, lvl := 5, board := 5, act := some (.click 27 15), prev := [15, 15, 15, 10, 15, 1, 2, 10, 10, 2, 15, 9, 1, 9, 9, 10, 2, 11, 15, 2, 9, 1, 10, 9, 10, 2, 2, 9, 2, 2, 1, 9, 11, 10, 15, 1, 10, 10, 10, 15, 15, 10, 1, 15, 15, 15, 2, 9, 2, 10, 15, 1, 10, 1, 2, 9, 10, 2, 10, 1, 1, 9, 11, 2, 1, 10, 10, 10, 2, 10, 2, 1, 9, 15, 1], next := some [2, 10, 10, 10, 15, 1, 1, 9, 9, 2, 15, 9, 15, 15, 15, 10, 2, 11, 2, 9, 15, 9, 1, 10, 10, 2, 2, 9, 2, 2, 1, 15, 15, 10, 15, 1, 1, 9, 11, 15, 15, 10, 10, 10, 10, 15, 2, 9, 2, 10, 15, 1, 10, 1, 2, 9, 10, 2, 10, 1, 1, 9, 11, 2, 1, 10, 10, 10, 2, 10, 2, 1, 9, 15, 1], cert := true },
  { seq := 175, lvl := 5, board := 5, act := some (.click 27 15), prev := [2, 10, 10, 10, 15, 1, 1, 9, 9, 2, 15, 9, 15, 15, 15, 10, 2, 11, 2, 9, 15, 9, 1, 10, 10, 2, 2, 9, 2, 2, 1, 15, 15, 10, 15, 1, 1, 9, 11, 15, 15, 10, 10, 10, 10, 15, 2, 9, 2, 10, 15, 1, 10, 1, 2, 9, 10, 2, 10, 1, 1, 9, 11, 2, 1, 10, 10, 10, 2, 10, 2, 1, 9, 15, 1], next := some [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 1, 10, 1, 2, 9, 10, 2, 10, 1, 1, 9, 11, 2, 1, 10, 10, 10, 2, 10, 2, 1, 9, 15, 1], cert := true },
  { seq := 176, lvl := 5, board := 5, act := some (.click 30 58), prev := [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 1, 10, 1, 2, 9, 10, 2, 10, 1, 1, 9, 11, 2, 1, 10, 10, 10, 2, 10, 2, 1, 9, 15, 1], next := some [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 10, 1, 10, 9, 10, 1, 10, 1, 2, 1, 2, 2, 2, 1, 1, 11, 10, 10, 9, 10, 2, 1, 9, 15], cert := true },
  { seq := 177, lvl := 5, board := 5, act := some (.click 30 58), prev := [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 10, 1, 10, 9, 10, 1, 10, 1, 2, 1, 2, 2, 2, 1, 1, 11, 10, 10, 9, 10, 2, 1, 9, 15], next := some [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 1, 10, 1, 10, 1, 1, 1, 2, 2, 10, 9, 10, 10, 2, 15, 2, 11, 10, 2, 9, 10, 1, 1, 9], cert := true },
  { seq := 178, lvl := 5, board := 5, act := some (.click 30 58), prev := [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 1, 10, 1, 10, 1, 1, 1, 2, 2, 10, 9, 10, 10, 2, 15, 2, 11, 10, 2, 9, 10, 1, 1, 9], next := some [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 10, 1, 15, 1, 1, 2, 2, 2, 10, 1, 10, 1, 10, 10, 9, 10, 2, 11, 9, 2, 9, 10, 1, 1], cert := true },
  { seq := 179, lvl := 5, board := 5, act := some (.click 30 58), prev := [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 10, 1, 15, 1, 1, 2, 2, 2, 10, 1, 10, 1, 10, 10, 9, 10, 2, 11, 9, 2, 9, 10, 1, 1], next := some [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 1, 15, 9, 1, 2, 10, 2, 10, 10, 10, 1, 2, 11, 9, 1, 1, 10, 2, 10, 9, 2, 1, 10, 1], cert := true },
  { seq := 180, lvl := 5, board := 5, act := some (.click 30 58), prev := [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 1, 15, 9, 1, 2, 10, 2, 10, 10, 10, 1, 2, 11, 9, 1, 1, 10, 2, 10, 9, 2, 1, 10, 1], next := some [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 15, 9, 1, 2, 10, 9, 10, 10, 11, 1, 1, 2, 2, 2, 1, 2, 1, 10, 1, 10, 9, 10, 1, 10], cert := true },
  { seq := 181, lvl := 5, board := 5, act := some (.click 30 58), prev := [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 15, 9, 1, 2, 10, 9, 10, 10, 11, 1, 1, 2, 2, 2, 1, 2, 1, 10, 1, 10, 9, 10, 1, 10], next := some [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 9, 1, 1, 10, 9, 2, 10, 11, 2, 15, 2, 10, 10, 9, 10, 2, 2, 1, 1, 1, 10, 1, 10, 1], cert := true },
  { seq := 182, lvl := 5, board := 5, act := some (.click 42 45), prev := [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 9, 1, 1, 10, 9, 2, 10, 11, 2, 15, 2, 10, 10, 9, 10, 2, 2, 1, 1, 1, 10, 1, 10, 1], next := some [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 10, 9, 2, 10, 11, 2, 9, 1, 1, 2, 10, 15, 10, 10, 9, 1, 10, 1, 2, 2, 1, 1, 1, 10], cert := true },
  { seq := 183, lvl := 5, board := 5, act := some (.click 42 45), prev := [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 10, 9, 2, 10, 11, 2, 9, 1, 1, 2, 10, 15, 10, 10, 9, 1, 10, 1, 2, 2, 1, 1, 1, 10], next := some [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 10, 11, 2, 9, 1, 1, 10, 9, 2, 10, 15, 2, 9, 10, 10, 1, 1, 10, 1, 10, 1, 2, 2, 1], cert := true },
  { seq := 184, lvl := 5, board := 5, act := some (.click 45 28), prev := [1, 9, 9, 10, 15, 1, 15, 15, 15, 2, 15, 9, 2, 10, 10, 10, 2, 11, 9, 15, 2, 10, 9, 1, 10, 2, 2, 9, 2, 2, 10, 10, 10, 10, 15, 1, 1, 15, 15, 15, 15, 10, 1, 9, 11, 15, 2, 9, 2, 10, 15, 10, 11, 2, 9, 1, 1, 10, 9, 2, 10, 15, 2, 9, 10, 10, 1, 1, 10, 1, 10, 1, 2, 2, 1], next := some [1, 9, 9, 15, 1, 2, 15, 15, 15, 15, 9, 2, 2, 10, 10, 2, 11, 9, 9, 15, 2, 10, 9, 1, 10, 2, 10, 1, 10, 9, 10, 10, 10, 2, 10, 15, 1, 15, 15, 2, 15, 15, 1, 9, 11, 10, 15, 2, 2, 10, 15, 10, 11, 2, 9, 1, 1, 10, 9, 2, 10, 15, 2, 9, 10, 10, 1, 1, 10, 1, 10, 1, 2, 2, 1], cert := true },
  { seq := 185, lvl := 5, board := 5, act := some (.click 45 28), prev := [1, 9, 9, 15, 1, 2, 15, 15, 15, 15, 9, 2, 2, 10, 10, 2, 11, 9, 9, 15, 2, 10, 9, 1, 10, 2, 10, 1, 10, 9, 10, 10, 10, 2, 10, 15, 1, 15, 15, 2, 15, 15, 1, 9, 11, 10, 15, 2, 2, 10, 15, 10, 11, 2, 9, 1, 1, 10, 9, 2, 10, 15, 2, 9, 10, 10, 1, 1, 10, 1, 10, 1, 2, 2, 1], next := some [1, 9, 9, 1, 2, 9, 15, 15, 15, 9, 2, 10, 2, 10, 10, 11, 9, 1, 9, 15, 2, 10, 9, 1, 15, 15, 2, 15, 15, 2, 10, 10, 10, 10, 2, 10, 1, 15, 15, 2, 2, 15, 1, 9, 11, 10, 10, 15, 2, 10, 15, 10, 11, 2, 9, 1, 1, 10, 9, 2, 10, 15, 2, 9, 10, 10, 1, 1, 10, 1, 10, 1, 2, 2, 1], cert := true },
  { seq := 186, lvl := 5, board := 5, act := some (.click 45 28), prev := [1, 9, 9, 1, 2, 9, 15, 15, 15, 9, 2, 10, 2, 10, 10, 11, 9, 1, 9, 15, 2, 10, 9, 1, 15, 15, 2, 15, 15, 2, 10, 10, 10, 10, 2, 10, 1, 15, 15, 2, 2, 15, 1, 9, 11, 10, 10, 15, 2, 10, 15, 10, 11, 2, 9, 1, 1, 10, 9, 2, 10, 15, 2, 9, 10, 10, 1, 1, 10, 1, 10, 1, 2, 2, 1], next := some [1, 9, 9, 2, 9, 2, 15, 15, 15, 2, 10, 15, 2, 10, 10, 9, 1, 15, 9, 15, 2, 10, 9, 1, 1, 9, 11, 10, 15, 15, 10, 10, 10, 2, 10, 2, 1, 15, 15, 15, 2, 2, 1, 9, 11, 15, 10, 10, 2, 10, 15, 10, 11, 2, 9, 1, 1, 10, 9, 2, 10, 15, 2, 9, 10, 10, 1, 1, 10, 1, 10, 1, 2, 2, 1], cert := true },
  { seq := 187, lvl := 5, board := 5, act := some (.click 45 28), prev := [1, 9, 9, 2, 9, 2, 15, 15, 15, 2, 10, 15, 2, 10, 10, 9, 1, 15, 9, 15, 2, 10, 9, 1, 1, 9, 11, 10, 15, 15, 10, 10, 10, 2, 10, 2, 1, 15, 15, 15, 2, 2, 1, 9, 11, 15, 10, 10, 2, 10, 15, 10, 11, 2, 9, 1, 1, 10, 9, 2, 10, 15, 2, 9, 10, 10, 1, 1, 10, 1, 10, 1, 2, 2, 1], next := some [1, 9, 9, 9, 2, 15, 15, 15, 15, 10, 15, 15, 2, 10, 10, 1, 15, 10, 9, 15, 2, 10, 9, 1, 2, 2, 9, 2, 2, 10, 10, 10, 10, 11, 2, 10, 1, 15, 15, 9, 15, 2, 1, 9, 11, 1, 15, 10, 2, 10, 15, 10, 11, 2, 9, 1, 1, 10, 9, 2, 10, 15, 2, 9, 10, 10, 1, 1, 10, 1, 10, 1, 2, 2, 1], cert := true },
  { seq := 188, lvl := 5, board := 5, act := some (.click 57 15), prev := [1, 9, 9, 9, 2, 15, 15, 15, 15, 10, 15, 15, 2, 10, 10, 1, 15, 10, 9, 15, 2, 10, 9, 1, 2, 2, 9, 2, 2, 10, 10, 10, 10, 11, 2, 10, 1, 15, 15, 9, 15, 2, 1, 9, 11, 1, 15, 10, 2, 10, 15, 10, 11, 2, 9, 1, 1, 10, 9, 2, 10, 15, 2, 9, 10, 10, 1, 1, 10, 1, 10, 1, 2, 2, 1], next := some [1, 9, 9, 10, 15, 15, 15, 15, 15, 1, 15, 10, 2, 10, 10, 9, 2, 15, 9, 15, 2, 10, 9, 1, 2, 9, 2, 10, 2, 2, 10, 10, 10, 1, 15, 10, 1, 15, 15, 11, 2, 10, 1, 9, 11, 9, 15, 2, 2, 10, 15, 10, 11, 2, 9, 1, 1, 10, 9, 2, 10, 15, 2, 9, 10, 10, 1, 1, 10, 1, 10, 1, 2, 2, 1], cert := true },
  { seq := 189, lvl := 5, board := 5, act := some (.click 57 15), prev := [1, 9, 9, 10, 15, 15, 15, 15, 15, 1, 15, 10, 2, 10, 10, 9, 2, 15, 9, 15, 2, 10, 9, 1, 2, 9, 2, 10, 2, 2, 10, 10, 10, 1, 15, 10, 1, 15, 15, 11, 2, 10, 1, 9, 11, 9, 15, 2, 2, 10, 15, 10, 11, 2, 9, 1, 1, 10, 9, 2, 10, 15, 2, 9, 10, 10, 1, 1, 10, 1, 10, 1, 2, 2, 1], next := some [1, 9, 9, 1, 15, 10, 15, 15, 15, 9, 2, 15, 2, 10, 10, 10, 15, 15, 9, 15, 2, 10, 9, 1, 9, 2, 2, 2, 10, 2, 10, 10, 10, 9, 15, 2, 1, 15, 15, 1, 15, 10, 1, 9, 11, 11, 2, 10, 2, 10, 15, 10, 11, 2, 9, 1, 1, 10, 9, 2, 10, 15, 2, 9, 10, 10, 1, 1, 10, 1, 10, 1, 2, 2, 1], cert := true },
  { seq := 190, lvl := 5, board := 5, act := some (.click 53 55), prev := [1, 9, 9, 1, 15, 10, 15, 15, 15, 9, 2, 15, 2, 10, 10, 10, 15, 15, 9, 15, 2, 10, 9, 1, 9, 2, 2, 2, 10, 2, 10, 10, 10, 9, 15, 2, 1, 15, 15, 1, 15, 10, 1, 9, 11, 11, 2, 10, 2, 10, 15, 10, 11, 2, 9, 1, 1, 10, 9, 2, 10, 15, 2, 9, 10, 10, 1, 1, 10, 1, 10, 1, 2, 2, 1], next := none, cert := true },
  { seq := 191, lvl := 6, board := 6, act := some (.click 33 42), prev := [15, 10, 1, 15, 2, 1, 9, 11, 2, 15, 1, 15, 9, 11], next := some [11, 15, 10, 1, 15, 2, 1, 9, 2, 15, 9, 1, 11, 15], cert := true },
  { seq := 192, lvl := 6, board := 6, act := some (.click 20 20), prev := [11, 15, 10, 1, 15, 2, 1, 9, 2, 15, 9, 1, 11, 15], next := some [2, 15, 10, 1, 15, 2, 1, 9, 15, 11, 9, 1, 11, 15], cert := true },
  { seq := 193, lvl := 6, board := 6, act := some (.click 29 42), prev := [2, 15, 10, 1, 15, 2, 1, 9, 15, 11, 9, 1, 11, 15], next := some [15, 10, 1, 15, 2, 1, 9, 2, 15, 11, 1, 15, 9, 11], cert := true },
  { seq := 194, lvl := 6, board := 6, act := some (.click 20 33), prev := [15, 10, 1, 15, 2, 1, 9, 2, 15, 11, 1, 15, 9, 11], next := some [11, 10, 1, 15, 2, 1, 9, 2, 15, 15, 1, 15, 9, 11], cert := true },
  { seq := 195, lvl := 6, board := 6, act := some (.click 29 42), prev := [11, 10, 1, 15, 2, 1, 9, 2, 15, 15, 1, 15, 9, 11], next := none, cert := true },
  { seq := 196, lvl := 7, board := 7, act := some (.click 36 57), prev := [9, 9, 1, 11, 9, 10, 10, 9, 15, 1, 9, 15, 2, 1, 2, 15, 10, 9, 9, 11, 2, 10, 1, 15, 1, 2, 2, 9, 9, 15, 2, 2, 11, 10, 10, 10, 2, 9, 10, 15, 9, 15, 15, 10, 10, 10, 15, 9, 1, 10, 10, 15, 10, 2, 15, 10, 10, 9, 15, 9, 2, 2, 9, 2, 15, 2, 9, 15, 9], next := some [9, 9, 9, 15, 9, 10, 2, 1, 11, 1, 9, 15, 10, 9, 15, 15, 10, 9, 2, 1, 2, 10, 1, 9, 11, 2, 2, 9, 15, 1, 2, 2, 9, 15, 2, 10, 11, 10, 10, 15, 2, 9, 10, 10, 9, 15, 15, 9, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 2, 15, 2, 2, 9, 9], cert := true },
  { seq := 197, lvl := 7, board := 7, act := some (.click 49 24), prev := [9, 9, 9, 15, 9, 10, 2, 1, 11, 1, 9, 15, 10, 9, 15, 15, 10, 9, 2, 1, 2, 10, 1, 9, 11, 2, 2, 9, 15, 1, 2, 2, 9, 15, 2, 10, 11, 10, 10, 15, 2, 9, 10, 10, 9, 15, 15, 9, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 2, 15, 2, 2, 9, 9], next := some [9, 9, 9, 11, 9, 10, 2, 1, 15, 1, 9, 15, 10, 9, 15, 15, 10, 9, 2, 1, 2, 10, 1, 9, 11, 2, 2, 9, 15, 1, 2, 2, 9, 15, 2, 10, 11, 10, 10, 15, 2, 9, 10, 10, 9, 15, 15, 9, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 2, 15, 2, 2, 9, 9], cert := true },
  { seq := 198, lvl := 7, board := 7, act := some (.click 53 29), prev := [9, 9, 9, 11, 9, 10, 2, 1, 15, 1, 9, 15, 10, 9, 15, 15, 10, 9, 2, 1, 2, 10, 1, 9, 11, 2, 2, 9, 15, 1, 2, 2, 9, 15, 2, 10, 11, 10, 10, 15, 2, 9, 10, 10, 9, 15, 15, 9, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 2, 15, 2, 2, 9, 9], next := some [11, 9, 9, 11, 9, 10, 2, 9, 15, 1, 9, 15, 10, 1, 15, 15, 10, 9, 2, 9, 2, 10, 1, 9, 1, 2, 2, 9, 15, 1, 2, 2, 9, 15, 2, 10, 11, 10, 10, 15, 2, 9, 10, 10, 9, 15, 15, 9, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 2, 15, 2, 2, 9, 9], cert := true },
  { seq := 199, lvl := 7, board := 7, act := some (.click 53 34), prev := [11, 9, 9, 11, 9, 10, 2, 9, 15, 1, 9, 15, 10, 1, 15, 15, 10, 9, 2, 9, 2, 10, 1, 9, 1, 2, 2, 9, 15, 1, 2, 2, 9, 15, 2, 10, 11, 10, 10, 15, 2, 9, 10, 10, 9, 15, 15, 9, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 2, 15, 2, 2, 9, 9], next := some [11, 9, 9, 11, 9, 10, 11, 9, 15, 1, 9, 15, 2, 1, 15, 15, 10, 9, 10, 9, 2, 10, 1, 2, 1, 2, 2, 9, 9, 1, 2, 2, 15, 15, 2, 10, 9, 10, 10, 15, 2, 9, 10, 10, 9, 15, 15, 9, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 2, 15, 2, 2, 9, 9], cert := true },
  { seq := 200, lvl := 7, board := 7, act := some (.click 31 57), prev := [11, 9, 9, 11, 9, 10, 11, 9, 15, 1, 9, 15, 2, 1, 15, 15, 10, 9, 10, 9, 2, 10, 1, 2, 1, 2, 2, 9, 9, 1, 2, 2, 15, 15, 2, 10, 9, 10, 10, 15, 2, 9, 10, 10, 9, 15, 15, 9, 10, 10, 15, 15, 1, 10, 10, 10, 10, 2, 15, 9, 10, 9, 15, 2, 15, 2, 2, 9, 9], next := none, cert := true }]

def dummy : Step := { seq := 0, lvl := 0, board := 0, act := none, prev := [], next := none, cert := false }

/-- Look up by **seq**. Out of range gives the empty step, which any criterion exposes immediately. -/
def bySeq (n : Nat) : Step := (steps.find? (fun s => s.seq == n)).getD dummy

/-- Take `len` consecutive rows starting at seq `want`, as (action, observed colors of the next frame).
    If they are not there, the result is the empty list, so every segment comes with a separate length theorem pinning down how many steps it has. -/
def playFrom (want len : Nat) : List (Act × Colors) :=
  ((steps.dropWhile (fun s => s.seq != want)).take len).filterMap
    (fun s => match s.act, s.next with
      | some a, some o => some (a, o)
      | _, _ => none)

/-- The actions of `len` consecutive rows starting at seq `want`. -/
def actsFrom (want len : Nat) : List Act :=
  ((steps.dropWhile (fun s => s.seq != want)).take len).filterMap (fun s => s.act)

/-- The world before this row's action: the board read from this frame + this frame's colors. If the number of colors does not match the number of cells, there is no world (`World.aligned`). -/
def worldOf? (s : Step) : Option World :=
  let b := boardAt s.board
  if h : s.prev.length = b.cells.length then some ⟨b, s.prev, h⟩ else none

/-- Look up a world by seq; the caller supplies the proof that "this row reads as a world" via `decide +kernel`. -/
def worldAt (n : Nat) (h : (worldOf? (bySeq n)).isSome = true) : World := (worldOf? (bySeq n)).get h

end Replay



==> anc/lp85-lean/Proof/Levels.lean <==
/-
# Proof/Levels — one theorem per level (the starting world comes from `Replay.worldAt`, which takes a proof that the row parses as a world)

    L<n>_trace      along the real play certified by the scorecard, the model matches the observation at **every frame** (plus the length of that segment)
    L<n>_route      that play plus the final clearing move: after it, the model reports a win (plus the number of actions)
    L<n>_winnable   the level is winnable — the witness is that real play

Only the starting frame is given by observation (`Replay.worldOf`); every later step is computed by the model.
Steps checked per level = length of `_trace` + the clearing move, stated in each theorem's comment.

All 8 levels of this game have a `_winnable` theorem and none has `_unsolvable`. The machinery and controls for
unsolvability live in `Proof/Reachable.lean` and are used on hand-built boards, not on real levels — every real level was played through in its certified segment.
-/

import Obj.World
import Step
import Obs.Check
import Obs.Replay

set_option maxRecDepth 100000

/-- Index of each level's board in `Replay.boards` (certified segment). -/
def levelIx : Nat → Nat
  | 0 => 0
  | 1 => 1
  | 2 => 2
  | 3 => 3
  | 4 => 4
  | 5 => 5
  | 6 => 6
  | 7 => 7
  | _ => 0

/-- **The two indexings agree**: every row of the certified segment reads the board of its own level. -/
theorem frames_read_level_board :
    (Replay.steps.filter (fun s => s.cert)).all (fun s => s.board == levelIx s.lvl) = true := by
  decide +kernel

#print axioms frames_read_level_board

/-! ## Level 0: certified segment seq 122..126, 4 steps played, step 5 clears the level -/

/-- The real start of level 0: the frame just before the action on row seq 122. **Read from the corpus**, not a hand-written board. -/
def L0_start : World := Replay.worldAt 122 (by decide +kernel)

/-- The 4 steps after the start and before the clearing move: (action, observed colors of the next frame). -/
def L0_play : List (Act × Colors) := Replay.playFrom 122 4

/-- All actions of this level: 5 clicks, the last one clears the level. -/
def L0_acts : List Act := Replay.actsFrom 122 5

#eval match firstSplit L0_start.board L0_start.colors L0_play 0 with
  | none   => "L0  no divergence (" ++ toString L0_play.length ++ " steps)"
  | some i => "L0  step " ++ toString i ++ " diverges"

/-- **The model matches this path at every step** (4 steps), and the path really has 4 steps (an empty list would make this trivially true). -/
theorem L0_trace : (L0_start : World).traceOk L0_play = true ∧ L0_play.length = 4 := by
  decide +kernel

#print axioms L0_trace

/-- After those 5 clicks the model reports a win; there are exactly 5 actions. -/
theorem L0_route :
    everWon (L0_start : World).board L0_start.colors L0_acts = true ∧ L0_acts.length = 5 := by
  decide +kernel

#print axioms L0_route

/-- **Level 0 is winnable.** Steps checked: 4 + 1. -/
theorem L0_winnable : Winnable (L0_start : World) := ⟨L0_acts, L0_route.1⟩

#print axioms L0_winnable

/-! ## Level 1: certified segment seq 127..134, 7 steps played, step 8 clears the level -/

/-- The real start of level 1: the frame just before the action on row seq 127. **Read from the corpus**, not a hand-written board. -/
def L1_start : World := Replay.worldAt 127 (by decide +kernel)

/-- The 7 steps after the start and before the clearing move: (action, observed colors of the next frame). -/
def L1_play : List (Act × Colors) := Replay.playFrom 127 7

/-- All actions of this level: 8 clicks, the last one clears the level. -/
def L1_acts : List Act := Replay.actsFrom 127 8

#eval match firstSplit L1_start.board L1_start.colors L1_play 0 with
  | none   => "L1  no divergence (" ++ toString L1_play.length ++ " steps)"
  | some i => "L1  step " ++ toString i ++ " diverges"

/-- **The model matches this path at every step** (7 steps), and the path really has 7 steps (an empty list would make this trivially true). -/
theorem L1_trace : (L1_start : World).traceOk L1_play = true ∧ L1_play.length = 7 := by
  decide +kernel

#print axioms L1_trace

/-- After those 8 clicks the model reports a win; there are exactly 8 actions. -/
theorem L1_route :
    everWon (L1_start : World).board L1_start.colors L1_acts = true ∧ L1_acts.length = 8 := by
  decide +kernel

#print axioms L1_route

/-- **Level 1 is winnable.** Steps checked: 7 + 1. -/
theorem L1_winnable : Winnable (L1_start : World) := ⟨L1_acts, L1_route.1⟩

#print axioms L1_winnable

/-! ## Level 2: certified segment seq 135..150, 15 steps played, step 16 clears the level -/

/-- The real start of level 2: the frame just before the action on row seq 135. **Read from the corpus**, not a hand-written board. -/
def L2_start : World := Replay.worldAt 135 (by decide +kernel)

/-- The 15 steps after the start and before the clearing move: (action, observed colors of the next frame). -/
def L2_play : List (Act × Colors) := Replay.playFrom 135 15

/-- All actions of this level: 16 clicks, the last one clears the level. -/
def L2_acts : List Act := Replay.actsFrom 135 16

#eval match firstSplit L2_start.board L2_start.colors L2_play 0 with
  | none   => "L2  no divergence (" ++ toString L2_play.length ++ " steps)"
  | some i => "L2  step " ++ toString i ++ " diverges"

/-- **The model matches this path at every step** (15 steps), and the path really has 15 steps (an empty list would make this trivially true). -/
theorem L2_trace : (L2_start : World).traceOk L2_play = true ∧ L2_play.length = 15 := by
  decide +kernel

#print axioms L2_trace

/-- After those 16 clicks the model reports a win; there are exactly 16 actions. -/
theorem L2_route :
    everWon (L2_start : World).board L2_start.colors L2_acts = true ∧ L2_acts.length = 16 := by
  decide +kernel

#print axioms L2_route

/-- **Level 2 is winnable.** Steps checked: 15 + 1. -/
theorem L2_winnable : Winnable (L2_start : World) := ⟨L2_acts, L2_route.1⟩

#print axioms L2_winnable

/-! ## Level 3: certified segment seq 151..162, 11 steps played, step 12 clears the level -/

/-- The real start of level 3: the frame just before the action on row seq 151. **Read from the corpus**, not a hand-written board. -/
def L3_start : World := Replay.worldAt 151 (by decide +kernel)

/-- The 11 steps after the start and before the clearing move: (action, observed colors of the next frame). -/
def L3_play : List (Act × Colors) := Replay.playFrom 151 11

/-- All actions of this level: 12 clicks, the last one clears the level. -/
def L3_acts : List Act := Replay.actsFrom 151 12

#eval match firstSplit L3_start.board L3_start.colors L3_play 0 with
  | none   => "L3  no divergence (" ++ toString L3_play.length ++ " steps)"
  | some i => "L3  step " ++ toString i ++ " diverges"

/-- **The model matches this path at every step** (11 steps), and the path really has 11 steps (an empty list would make this trivially true). -/
theorem L3_trace : (L3_start : World).traceOk L3_play = true ∧ L3_play.length = 11 := by
  decide +kernel

#print axioms L3_trace

/-- After those 12 clicks the model reports a win; there are exactly 12 actions. -/
theorem L3_route :
    everWon (L3_start : World).board L3_start.colors L3_acts = true ∧ L3_acts.length = 12 := by
  decide +kernel

#print axioms L3_route

/-- **Level 3 is winnable.** Steps checked: 11 + 1. -/
theorem L3_winnable : Winnable (L3_start : World) := ⟨L3_acts, L3_route.1⟩

#print axioms L3_winnable

/-! ## Level 4: certified segment seq 163..171, 8 steps played, step 9 clears the level -/

/-- The real start of level 4: the frame just before the action on row seq 163. **Read from the corpus**, not a hand-written board. -/
def L4_start : World := Replay.worldAt 163 (by decide +kernel)

/-- The 8 steps after the start and before the clearing move: (action, observed colors of the next frame). -/
def L4_play : List (Act × Colors) := Replay.playFrom 163 8

/-- All actions of this level: 9 clicks, the last one clears the level. -/
def L4_acts : List Act := Replay.actsFrom 163 9

#eval match firstSplit L4_start.board L4_start.colors L4_play 0 with
  | none   => "L4  no divergence (" ++ toString L4_play.length ++ " steps)"
  | some i => "L4  step " ++ toString i ++ " diverges"

/-- **The model matches this path at every step** (8 steps), and the path really has 8 steps (an empty list would make this trivially true). -/
theorem L4_trace : (L4_start : World).traceOk L4_play = true ∧ L4_play.length = 8 := by
  decide +kernel

#print axioms L4_trace

/-- After those 9 clicks the model reports a win; there are exactly 9 actions. -/
theorem L4_route :
    everWon (L4_start : World).board L4_start.colors L4_acts = true ∧ L4_acts.length = 9 := by
  decide +kernel

#print axioms L4_route

/-- **Level 4 is winnable.** Steps checked: 8 + 1. -/
theorem L4_winnable : Winnable (L4_start : World) := ⟨L4_acts, L4_route.1⟩

#print axioms L4_winnable

/-! ## Level 5: certified segment seq 172..190, 18 steps played, step 19 clears the level -/

/-- The real start of level 5: the frame just before the action on row seq 172. **Read from the corpus**, not a hand-written board. -/
def L5_start : World := Replay.worldAt 172 (by decide +kernel)

/-- The 18 steps after the start and before the clearing move: (action, observed colors of the next frame). -/
def L5_play : List (Act × Colors) := Replay.playFrom 172 18

/-- All actions of this level: 19 clicks, the last one clears the level. -/
def L5_acts : List Act := Replay.actsFrom 172 19

#eval match firstSplit L5_start.board L5_start.colors L5_play 0 with
  | none   => "L5  no divergence (" ++ toString L5_play.length ++ " steps)"
  | some i => "L5  step " ++ toString i ++ " diverges"

/-- **The model matches this path at every step** (18 steps), and the path really has 18 steps (an empty list would make this trivially true). -/
theorem L5_trace : (L5_start : World).traceOk L5_play = true ∧ L5_play.length = 18 := by
  decide +kernel

#print axioms L5_trace

/-- After those 19 clicks the model reports a win; there are exactly 19 actions. -/
theorem L5_route :
    everWon (L5_start : World).board L5_start.colors L5_acts = true ∧ L5_acts.length = 19 := by
  decide +kernel

#print axioms L5_route

/-- **Level 5 is winnable.** Steps checked: 18 + 1. -/
theorem L5_winnable : Winnable (L5_start : World) := ⟨L5_acts, L5_route.1⟩

#print axioms L5_winnable

/-! ## Level 6: certified segment seq 191..195, 4 steps played, step 5 clears the level -/

/-- The real start of level 6: the frame just before the action on row seq 191. **Read from the corpus**, not a hand-written board. -/
def L6_start : World := Replay.worldAt 191 (by decide +kernel)

/-- The 4 steps after the start and before the clearing move: (action, observed colors of the next frame). -/
def L6_play : List (Act × Colors) := Replay.playFrom 191 4

/-- All actions of this level: 5 clicks, the last one clears the level. -/
def L6_acts : List Act := Replay.actsFrom 191 5

#eval match firstSplit L6_start.board L6_start.colors L6_play 0 with
  | none   => "L6  no divergence (" ++ toString L6_play.length ++ " steps)"
  | some i => "L6  step " ++ toString i ++ " diverges"

/-- **The model matches this path at every step** (4 steps), and the path really has 4 steps (an empty list would make this trivially true). -/
theorem L6_trace : (L6_start : World).traceOk L6_play = true ∧ L6_play.length = 4 := by
  decide +kernel

#print axioms L6_trace

/-- After those 5 clicks the model reports a win; there are exactly 5 actions. -/
theorem L6_route :
    everWon (L6_start : World).board L6_start.colors L6_acts = true ∧ L6_acts.length = 5 := by
  decide +kernel

#print axioms L6_route

/-- **Level 6 is winnable.** Steps checked: 4 + 1. -/
theorem L6_winnable : Winnable (L6_start : World) := ⟨L6_acts, L6_route.1⟩

#print axioms L6_winnable

/-! ## Level 7: certified segment seq 196..200, 4 steps played, step 5 clears the level -/

/-- The real start of level 7: the frame just before the action on row seq 196. **Read from the corpus**, not a hand-written board. -/
def L7_start : World := Replay.worldAt 196 (by decide +kernel)

/-- The 4 steps after the start and before the clearing move: (action, observed colors of the next frame). -/
def L7_play : List (Act × Colors) := Replay.playFrom 196 4

/-- All actions of this level: 5 clicks, the last one clears the level. -/
def L7_acts : List Act := Replay.actsFrom 196 5

#eval match firstSplit L7_start.board L7_start.colors L7_play 0 with
  | none   => "L7  no divergence (" ++ toString L7_play.length ++ " steps)"
  | some i => "L7  step " ++ toString i ++ " diverges"

/-- **The model matches this path at every step** (4 steps), and the path really has 4 steps (an empty list would make this trivially true). -/
theorem L7_trace : (L7_start : World).traceOk L7_play = true ∧ L7_play.length = 4 := by
  decide +kernel

#print axioms L7_trace

/-- After those 5 clicks the model reports a win; there are exactly 5 actions. -/
theorem L7_route :
    everWon (L7_start : World).board L7_start.colors L7_acts = true ∧ L7_acts.length = 5 := by
  decide +kernel

#print axioms L7_route

/-- **Level 7 is winnable.** Steps checked: 4 + 1. -/
theorem L7_winnable : Winnable (L7_start : World) := ⟨L7_acts, L7_route.1⟩

#print axioms L7_winnable



==> anc/lp85-lean/Proof/Reachable.lean <==
/-
# Proof/Reachable — can this **position** be solved: the skeleton, two keys, and a control board for each

All 8 real levels were played through in their certified segments (`Proof/Levels.lean` has a `_winnable` for each),
so this file is **not used on real levels**. Its purpose: "unsolvable" must be **proved**,
not "I tried many paths and never won". The parts are prepared here, each key is demonstrated on a small hand-built board, and each comes with a control.

## The single skeleton

    Find a property Φ that is preserved by every click, such that no coloring satisfying Φ is a goal.
    Then from any position satisfying Φ, **no sequence of clicks wins**.

Induction on the action sequence, independent of board size and sequence length; **no states are enumerated**.

## Two keys, with genuinely different reasons

    Key 1 · missing color   The color some slot needs does not occur anywhere on the board. Clicks only **permute positions** (the wiring is a permutation),
                            so counts are conserved (`Derived/ColorsConserved`), and that color never appears.
    Key 2 · frozen cell     No button ever moves the slot's cell, and its current color is wrong.
                            Having the color **on** the board does not help — it cannot be moved there.

On the Key 2 board the premise of Key 1 **fails** (that color is on the board): the two keys do not fail together at the same place.

## Difference from an earlier version of this model

Neither key's theorem takes the premise `hwf` (the wiring is a permutation) any more: it is `Board.wired`, in the type.
Hand-built boards write buttons with `Mechanism.hub` (pairwise swaps) rather than a hand-written flattened permutation; `decide` checks the two board constraints when a board is built.

## The exact scope of "cannot win"

The model has no RESET branch and no budget (the bar is not modeled). So the exact meaning of `Unsolvable` is
"**ignoring the budget and without RESET**, no click sequence wins". RESET only returns the position to the level's start,
which does not help if the start is unsolvable; a budget can only make things harder. This caveat is stated in three places: here, in `Step.lean`, and on the page.
-/

import Obj.World
import Step
import Derived.ColorsConserved

/-! ## 1. Skeleton -/

theorem unsolvable_of_invariant (w : World) (P : Colors → Prop)
    (hkeep : ∀ s a, P s → P (move w.board s a))
    (hgoal : ∀ s, P s → isGoal w.board s = false)
    (h0 : P w.colors) : Unsolvable w := by
  intro as
  have main : ∀ s, P s → everWon w.board s as = false := by
    induction as with
    | nil => intro _ _; rfl
    | cons a t ih =>
      intro s hs
      have hm : P (move w.board s a) := hkeep s a hs
      have hg : isGoal w.board (move w.board s a) = false := hgoal _ hm
      simp only [everWon, step, hg]
      exact ih _ hm
  exact main _ h0

#print axioms unsolvable_of_invariant

/-- The goal requires cell `sl.cell` to be `sl.mark`. -/
theorem goal_needs (bd : Board) (s : Colors) (sl : Slot) (hs : sl ∈ bd.slots)
    (hg : isGoal bd s = true) : s[sl.cell]? = some sl.mark := by
  simp only [isGoal, Bool.and_eq_true, List.all_eq_true] at hg
  have := hg.2 sl hs
  simpa using this

#print axioms goal_needs

/-! ## 2. Key 1 · missing color -/

/-- Missing color: exactly n colors, and none of them is the color slot `sl` needs. -/
def MissingColor (n : Nat) (sl : Slot) (s : Colors) : Prop := s.length = n ∧ s.count sl.mark = 0

/-- Preservation: a missing color stays missing after a click (`move_perm`: the new color list is a permutation of the old one). The premise "the wiring is a permutation" is no longer needed. -/
theorem missing_keep (w : World) (sl : Slot) :
    ∀ s a, MissingColor w.colors.length sl s → MissingColor w.colors.length sl (move w.board s a) := by
  intro s a ⟨hl, hc⟩
  have hp : (move w.board s a).Perm s := move_perm ⟨w.board, s, by rw [hl, w.aligned]⟩ a
  exact ⟨by rw [hp.length_eq, hl], by rw [hp.count_eq, hc]⟩

#print axioms missing_keep

theorem missing_no_goal (w : World) (sl : Slot) (hs : sl ∈ w.board.slots) :
    ∀ s, MissingColor w.colors.length sl s → isGoal w.board s = false := by
  intro s ⟨_, hc⟩
  cases hg : isGoal w.board s with
  | false => rfl
  | true =>
    have h1 := goal_needs w.board s sl hs hg
    have hmem : sl.mark ∈ s := List.mem_of_getElem? h1
    have := List.count_pos_iff.mpr hmem
    omega

#print axioms missing_no_goal

/-- **Key 1 plugged into the skeleton**: some slot's required color is absent from the board ⇒ the level is unsolvable. -/
theorem unsolvable_missing (w : World) (sl : Slot) (hs : sl ∈ w.board.slots)
    (h0 : w.colors.count sl.mark = 0) : Unsolvable w :=
  unsolvable_of_invariant w (MissingColor w.colors.length sl)
    (missing_keep w sl) (missing_no_goal w sl hs) ⟨rfl, h0⟩

#print axioms unsolvable_missing

/-! ## 3. Key 2 · frozen cell -/

/-- Cell k is left in place by every button: k is a fixed point of the wiring. (Length = number of cells is already given by `Board.wired`.) -/
def Frozen (bd : Board) (k : Nat) : Prop := ∀ b ∈ bd.buttons, (b.perm bd.cells.length)[k]? = some k

/-- The frozen-cell invariant: exactly n colors, and cell k (k < n) is not m. -/
def WrongFrozen (n k m : Nat) (s : Colors) : Prop := s.length = n ∧ k < n ∧ s[k]? ≠ some m

theorem frozen_keep (w : World) (k m : Nat) (hf : Frozen w.board k) :
    ∀ s a, WrongFrozen w.colors.length k m s → WrongFrozen w.colors.length k m (move w.board s a) := by
  intro s a ⟨hl, hk, hne⟩
  cases a with
  | click x y =>
    simp only [move]
    cases hb : hit w.board y x with
    | none => exact ⟨hl, hk, hne⟩
    | some b =>
      have hmem := List.mem_of_find?_eq_some hb
      have hlen := w.board.perm_length b hmem
      have hfix := hf b hmem
      refine ⟨by simp [onHit, pressPermutes, hlen, w.aligned], hk, ?_⟩
      have hsk : s[k]? = some (s.getD k 0) := by
        rw [List.getD_eq_getElem?_getD, List.getElem?_eq_getElem (by omega)]
        simp
      simp only [onHit, pressPermutes, List.getElem?_map, hfix, Option.map_some]
      rw [← hsk]
      exact hne

#print axioms frozen_keep

theorem frozen_no_goal (w : World) (sl : Slot) (hs : sl ∈ w.board.slots) :
    ∀ s, WrongFrozen w.colors.length sl.cell sl.mark s → isGoal w.board s = false := by
  intro s ⟨_, _, hne⟩
  cases hg : isGoal w.board s with
  | false => rfl
  | true => exact absurd (goal_needs w.board s sl hs hg) hne

#print axioms frozen_no_goal

/-- **Key 2 plugged into the skeleton**: no button moves the slot's cell, and its current color is wrong ⇒ unsolvable. -/
theorem unsolvable_frozen (w : World) (sl : Slot) (hs : sl ∈ w.board.slots)
    (hf : Frozen w.board sl.cell) (hk : sl.cell < w.colors.length)
    (hne : w.colors[sl.cell]? ≠ some sl.mark) : Unsolvable w :=
  unsolvable_of_invariant w (WrongFrozen w.colors.length sl.cell sl.mark)
    (frozen_keep w _ _ hf) (frozen_no_goal w sl hs) ⟨rfl, hk, hne⟩

#print axioms unsolvable_frozen

/-! ## 4. Hand-built boards and controls

For each key, one board where it applies, plus a control board that **differs in exactly one place**. All boards are a single row; the button's box is (0..3, 0..3),
so clicking (1, 1) hits it; the button is a hub (`Mechanism.hub`: swap two cells). -/

def sceneGrid : Grid := { tile := 4, rows := [10], cols := [10, 16, 22] }
def swapBtn (i j : Nat) : Button := { box := ⟨0, 3, 0, 3, by decide⟩, dir := .right, mech := .hub [(i, j)] }

def missingBoard : Board :=
  { grid := sceneGrid, cells := [(0, 0), (0, 1)], buttons := [swapBtn 0 1],
    slots := [{ cell := 0, mark := 5 }], slots_in := by decide, wired := by decide }

/-- The Key 1 board: two cells, the button swaps them, slot 0 needs color 5 — and there is no 5 on the board. -/
def missingScene : World := { board := missingBoard, colors := [1, 2], aligned := rfl }

/-- Differs in one place: cell 1 is 5. -/
def missingNear : World := { board := missingBoard, colors := [1, 5], aligned := rfl }

theorem missingScene_unsolvable : Unsolvable missingScene :=
  unsolvable_missing missingScene { cell := 0, mark := 5 } (by decide) (by decide)

theorem missingNear_winnable : Winnable missingNear := ⟨[.click 1 1], by decide⟩
theorem missingNear_closed_at_start : isGoal missingNear.board missingNear.colors = false := by decide
theorem missingNear_not_missing : missingNear.colors.count 5 ≠ 0 := by decide

#print axioms missingScene_unsolvable
#print axioms missingNear_winnable
#print axioms missingNear_closed_at_start
#print axioms missingNear_not_missing

def frozenBoard (i j : Nat) (h : ((swapBtn i j).perm 3).isPerm (List.range 3) = true) : Board :=
  { grid := sceneGrid, cells := [(0, 0), (0, 1), (0, 2)], buttons := [swapBtn i j],
    slots := [{ cell := 0, mark := 5 }], slots_in := by decide, wired := by simp [List.all, h] }

/-- The Key 2 board: three cells, the button swaps only cells 1 and 2, slot 0 needs color 5 — 5 is on the board but cannot reach cell 0. -/
def frozenScene : World := { board := frozenBoard 1 2 (by decide), colors := [1, 5, 2], aligned := rfl }

/-- Differs in one place: the button swaps cells 0 and 1 instead. -/
def frozenNear : World := { board := frozenBoard 0 1 (by decide), colors := [1, 5, 2], aligned := rfl }

theorem frozenScene_unsolvable : Unsolvable frozenScene :=
  unsolvable_frozen frozenScene { cell := 0, mark := 5 } (by decide)
    (by intro b hb; simp [frozenScene, frozenBoard] at hb; subst hb; decide) (by decide) (by decide)

/-- Key 1 does not apply on the Key 2 board: 5 is on the board. The two keys have genuinely different reasons. -/
theorem frozenScene_not_missing : frozenScene.colors.count 5 ≠ 0 := by decide

theorem frozenNear_winnable : Winnable frozenNear := ⟨[.click 1 1], by decide⟩
theorem frozenNear_closed_at_start : isGoal frozenNear.board frozenNear.colors = false := by decide
theorem frozenNear_not_frozen : ¬ Frozen frozenNear.board 0 := by
  intro h
  have := h (swapBtn 0 1) (by simp [frozenNear, frozenBoard])
  revert this; decide

#print axioms frozenScene_unsolvable
#print axioms frozenScene_not_missing
#print axioms frozenNear_winnable
#print axioms frozenNear_closed_at_start
#print axioms frozenNear_not_frozen


==> anc/lp85-lean/README.md <==
# lp85 Lean model

Ancillary material for *Algebraic World Model: From Observations to Axioms and Proofs*.

This directory holds the Lean 4 model of the ARC-AGI-3 game **lp85** used as the running example in the paper. Buttons permute colored tiles, and a level is won when every slot holds its matching color. The model was built with the Structure & Simplify procedure of Section 2.3 and completed in Formalize & Prove (Section 2.4).

- Object types and rules are presented as limits and colimits whose universal properties are proved in Lean (Appendix A.3).
- Reachability is certified by winning witnesses, and impossibility by invariants (Section 2.4, Figure 3).

The project uses Lean core only: no Mathlib and no Lake. All proofs are closed. There is no `sorry`, `admit` or `native_decide`, and every theorem depends only on `propext`, `Classical.choice` and `Quot.sound`.

## Requirements

- Lean 4, version 4.34. `lean-toolchain` pins `leanprover/lean4:v4.34.0`, and the check below was last run with Lean 4.34.1. With [elan](https://github.com/leanprover/elan), run `elan toolchain install leanprover/lean4:v4.34.0`.
- Python 3 to run the check script.

## Build and check

```
python tools/check.py --lean <path to the lean executable>
```

The script performs the following checks:

1. Compiles every module in import order into `build/`.
2. Collects the output of every `#print axioms` line and allows only `propext`, `Classical.choice` and `Quot.sound`.
3. Rejects `sorry`, `admit` and `native_decide` anywhere in the sources.
4. Checks the layering: the computational layer (`Obj/`, `Rule/`, `Step.lean`, `Derived/`, `Obs/`, `Proof/`) imports neither `Limits/` nor `Structure/`.
5. Checks that every file in `Structure/`, except the registry `Transforms.lean`, proves at least one `IsLimit` or `IsColimit`.
6. Checks that `Broken.lean` fails to compile, and only at its marked line. This is a deliberately false claim that contradicts a proved theorem, included to show that the development rejects false statements.

The results are written to `readings.json`. A full build takes about one minute on a laptop.

## Layout

| Path | Contents |
|---|---|
| `Limits/Basic.lean` | Diagrams over finite quivers, cones and cocones, `IsLimit`, `IsColimit`, and `IsColimit.ptIso`. Names follow Mathlib; the implementation uses Lean core. |
| `Obj/` | Object types (carriers): grid, cells, buttons and mechanisms, slots, colors, `Board`, `World`. Constraints are proof fields. |
| `Rule/` | Rules as `def` definitions: `pressPermutes`, `deadClick`, `isGoal`. |
| `Step.lean` | The transition function: it dispatches a click to the named rules and decides winning. It contains no theorems. |
| `Derived/` | Theorems derived from the rules, such as colors conserved and the board unchanged within a level. |
| `Dynamics/` | Facts about action sequences: the free-monoid action on states (`moves_compose`), and one level-specific corollary. |
| `Structure/` | Limit and colimit presentations with their universal properties, plus the registry of transformations `Transforms.lean`. |
| `Obs/` | Links to the recorded corpus: board layouts read from recorded play, replay checks, and the correspondence with the Python side of the model. |
| `Proof/` | Reachability witnesses for every level, and unsolvability theorems for modified levels. |
| `Broken.lean` | A false statement that must not compile. |
| `tools/` | `check.py` (build and audit). `port_replay.py` and `export_mechanisms.py` are kept for provenance: they generated `Obs/Replay.lean`, `Obs/LegacyWiring.lean` and the mechanism data once and are not needed to build or check the project. |

## Where the paper's lp85 claims live

| Claim in the paper | Declarations |
|---|---|
| A world is a pullback of a board and a color list over the number of cells (Section 2.4, Appendix A.3) | `Structure/World.lean`: `worldIsLimit`, `tilesEquiv` |
| Constrained types are equalizers, and a button is a product | `Structure/World.lean`: `boardIsLimit`, `gridIsLimit`<br>`Structure/Button.lean`: `boxIsLimit`, `buttonIsLimit`, `dirIsColimit` |
| The goal is an equalizer | `Structure/Goal.lean`: `goalIsLimit`, `isGoal_iff` |
| The click rule is a copairing out of the coproduct "miss ⊔ button" | `Structure/Click.lean`: `clickIsColimit`, `onHit_is_desc` |
| `press_permutes` is the copairing of the mechanism kinds' permutations (generalization) | `Structure/Press.lean`: `mechIsColimit`, `toPerm_is_desc`, `toPerm_unique` |
| A press is the intersection of two constraints (composition) | `Structure/Press.lean`: `press_iff_active_and_frame` |
| The color multiset is a quotient (coequalizer), isomorphic to sorted color lists by the universal property | `Structure/Bag.lean`: `bagIsColimit`, `sortedIsColimit`, `bag_equiv_sorted` |
| Level cases form a coproduct | `Structure/Level.lean`: `levelIsColimit` |
| Registry of the transformations, each with its Lean certificate | `Structure/Transforms.lean`: `lp85Transforms`, `all_four_used` |
| A word of clicks acts by the composite of the clicked buttons' permutations, on every board (Appendix A.3, action sequences) | `Dynamics/Moves.lean`: `moves_compose` |
| Every press preserves color counts | `Derived/ColorsConserved.lean`: `colors_conserved`<br>`Structure/Bag.lean`: `colors_conserved_via_bag` |
| A five-click winning sequence for the first level (Figure 3b) | `Proof/Levels.lean`: `L0_winnable` (and `L1_winnable`, … for the other levels) |
| Recoloring the only tile of a color makes the level unwinnable (Figure 3c) | `Proof/Reachable.lean`: `unsolvable_missing` |
| A second invariant: a slot whose cell no button moves and whose color is wrong can never be fixed | `Proof/Reachable.lean`: `unsolvable_frozen` |

## Data provenance and scope

- **Data:** the board layouts and action sequences in `Obs/` and `Proof/` were extracted from recorded play of the public ARC-AGI-3 game lp85. No game engine code and no raw frames are included.
- **Rules not in Lean:** the budget bar and the level indicator are checked only on the recorded corpus by the Python side of the model, so they do not appear here.
- **Not included:** the Python side of the model, and the engine-derived transition graph used in Appendix B.4.


==> anc/lp85-lean/Rule/Click/DeadClick.lean <==
/-
# Rule/Click/DeadClick — clicking nothing: nothing changes (corresponds to the rule `dead_click` on the Python side of the model)

A definition. The Python rule asserts equality of the **whole World** (colors, vertical bar, layout); here the state is only the colors,
the layout cannot be touched anyway, and the bar is not in the model, so what remains is "colors unchanged".
-/

import Obj.World

def deadClick (s : Colors) : Colors := s


==> anc/lp85-lean/Rule/Click/PressPermutes.lean <==
/-
# Rule/Click/PressPermutes — clicking a button: colors are moved once by its permutation (corresponds to the rule `press_permutes` on the Python side of the model)

**This is a definition, not a theorem.** New color of cell k = old color of cell `p[k]`; cells the permutation fixes stay as they are.

This rule merges (generalizes) 11 concepts of the initial concept book (belt / star / hub / panel × "moving / fixed") into one.
Where did the case split go after merging: in an earlier version of this model it was hidden in the Python side's wiring derivation; here it is the five branches of `Mechanism`.
`Structure/Press.lean` proves that this rule is the copairing of those five branches (the colimit's `desc`), and that each branch is a specialization of it (`fac`).
-/

import Obj.World

def pressPermutes (p : List Nat) (s : Colors) : Colors :=
  p.map (fun i => s.getD i 0)


==> anc/lp85-lean/Rule/Win/WinIffSlots.lean <==
/-
# Rule/Win/WinIffSlots — what counts as a win (corresponds to the rule `win_iff_slots` on the Python side of the model)

Definition: **the cell of every slot holds a tile of that slot's own mark color**, and there is at least one slot.
This is a property of a **state** (not a transition event), which is what makes the question "can this position still be won" meaningful.

On the Python side this rule is an equivalence (level cleared ⟺ everything in place); in the model it becomes a branch of `step`:
if the computed colors satisfy `isGoal`, return `won`, otherwise return the new state. Both halves are checked row by row at the corpus layer
(`Obs/Corpus.lean`: on level-change steps the model must say `won`, on all other steps it must **not** say `won`).
-/

import Obj.World

def isGoal (bd : Board) (s : Colors) : Bool :=
  !bd.slots.isEmpty && bd.slots.all (fun sl => s[sl.cell]? == some sl.mark)


==> anc/lp85-lean/Step.lean <==
/-
# Step — how one step works: **dispatch only, 0 theorems**

    click (x, y) → which button does it land in (the first one in board order)
      · lands in none    → DeadClick
      · lands in button b → PressPermutes (the permutation of b's mechanism on this board)
    then inspect the resulting colors: isGoal holds → won, otherwise → ok

Each branch is a `def` in `Rule/`. `Option Button` is 1 ⊔ Button (a coproduct), and the `match` is its copairing
[deadClick, pressPermutes]; `Structure/Click.lean` states this as a theorem.
-/

import Obj.World
import Rule.Click.PressPermutes
import Rule.Click.DeadClick
import Rule.Win.WinIffSlots

def hit (bd : Board) (y x : Nat) : Option Button :=
  bd.buttons.find? (fun b => b.hits y x)

/-- Colors after the click, given what it hit: the copairing [hit nothing, hit b]. -/
def onHit (bd : Board) (s : Colors) : Option Button → Colors
  | none => deadClick s
  | some b => pressPermutes (b.perm bd.cells.length) s

/-- Colors after this action (before checking for a win). -/
def move (bd : Board) (s : Colors) : Act → Colors
  | .click x y => onHit bd s (hit bd y x)

def step (bd : Board) (s : Colors) (a : Act) : Res :=
  if isGoal bd (move bd s a) then .won else .ok (move bd s a)

/-- Follow a sequence of actions; `true` iff **a win occurs at some point**. -/
def everWon (bd : Board) : Colors → List Act → Bool
  | _, [] => false
  | s, a :: rest =>
    match step bd s a with
    | .won => true
    | .ok s' => everWon bd s' rest

/-- The level is solvable: some sequence of clicks reaches a win. -/
def Winnable (w : World) : Prop := ∃ as : List Act, everWon w.board w.colors as = true

/-- The level is unsolvable: **no** sequence of clicks wins (ignoring the move budget and without RESET). -/
def Unsolvable (w : World) : Prop := ∀ as : List Act, everWon w.board w.colors as = false


==> anc/lp85-lean/Structure/Bag.lean <==
/-
# Structure/Bag — the multiset of colors is a quotient: color lists / "differ only by a permutation"

    diagram F          : PermPair ⇉ Colors (the two projections; PermPair = {(a, b) | a is a permutation of b})
    carrier            : Bag := Quot List.Perm
    universal property : bagIsColimit — Bag is the coequalizer of this pair of maps

Use: `Derived/ColorsConserved` says a click only permutes the color list; on the quotient this says "a click is the identity on Bag" (`press_bag`).
The quantity read by Key 1 (missing color), "how many cells of a given color", is **definable on the quotient** (`Bag.count`, via `Quot.lift`),
so it is automatically invariant under clicks. To define a new quantity on Bag, `Quot.lift` first demands a proof that it does not depend on the permutation — the type enforces this gate.
-/

import Limits.Basic
import Derived.ColorsConserved

open AWM

def Bag := Quot (fun a b : Colors => a.Perm b)
def Bag.mk (s : Colors) : Bag := Quot.mk _ s

/-- How many cells have a given color: depends only on the multiset. -/
def Bag.count (c : Nat) : Bag → Nat := Quot.lift (fun s => s.count c) (fun _ _ h => h.count_eq c)

def PermPair := { p : Colors × Colors // p.1.Perm p.2 }

def bagDiagram : Diagram := parallelPair (fun p : PermPair => p.val.1) (fun p : PermPair => p.val.2)

def bagCocone : Cocone bagDiagram where
  pt := Bag
  ι
    | .src => fun p => Bag.mk p.val.1
    | .tgt => Bag.mk
  w
    | .fst, _ => rfl
    | .snd, p => (Quot.sound p.property).symm

/-- **Bag is a coequalizer**: maps out of Bag = maps out of color lists that do not depend on the permutation. -/
def bagIsColimit : IsColimit bagCocone where
  desc s := Quot.lift (s.ι .tgt) (fun a b h => by
    have h1 : s.ι .tgt a = s.ι .src ⟨(a, b), h⟩ := s.w .fst ⟨(a, b), h⟩
    have h2 : s.ι .tgt b = s.ι .src ⟨(a, b), h⟩ := s.w .snd ⟨(a, b), h⟩
    exact h1.trans h2.symm)
  fac s j x := by
    cases j
    · exact s.w .fst x
    · rfl
  uniq _ m h y := by
    induction y using Quot.ind with
    | mk a => exact h .tgt a

/-- **A click is the identity on Bag**. -/
theorem press_bag (w : World) (a : Act) : Bag.mk (move w.board w.colors a) = Bag.mk w.colors :=
  Quot.sound (move_perm w a)

/-- `colors_conserved` read off the quotient: the cell count is a quantity on Bag; Bag does not change, so neither does the count. -/
theorem colors_conserved_via_bag (w : World) (a : Act) (c : Nat) :
    (move w.board w.colors a).count c = w.colors.count c :=
  congrArg (Bag.count c) (press_bag w a)

/-! ## Quotient and normal form are equivalent: Bag ≃ ascending color lists (via the universal property)

The quotient is the right object, but a `Quot` cannot be directly compared, printed or fed to `decide`. A normal form (the list sorted ascending) can.
Method: **make the normal form a cocone on the same diagram (bagDiagram) too, and prove it is also a colimit**;
then `IsColimit.ptIso` gives the isomorphism between the two cocone points — not built by hand, but the one any two colimits must have.

- `sortColors_perm` (`Perm.eq_of_pairwise`): two lists that are permutations of each other sort to the same list ⇒ sorting is a cocone on this diagram;
- `sortColors_sorted` (`mergeSort_of_pairwise`): sorting an already sorted list changes nothing ⇒ factorization through this cocone is unique. -/

def natLe (a b : Nat) : Bool := decide (a ≤ b)

def SortedColors := { l : Colors // l.Pairwise (fun a b => natLe a b = true) }

theorem natLe_trans : ∀ a b c : Nat, natLe a b = true → natLe b c = true → natLe a c = true := by
  intro a b c h1 h2; simp only [natLe, decide_eq_true_eq] at *; omega
theorem natLe_total : ∀ a b : Nat, (natLe a b || natLe b a) = true := by
  intro a b; simp only [natLe, Bool.or_eq_true, decide_eq_true_eq]; omega

def sortColors (l : Colors) : SortedColors :=
  ⟨l.mergeSort natLe, List.pairwise_mergeSort natLe_trans natLe_total l⟩

/-- Two lists that are permutations of each other are equal once sorted: the normal form depends only on the multiset. -/
theorem sortColors_perm {a b : Colors} (h : a.Perm b) : sortColors a = sortColors b :=
  Subtype.ext (List.Perm.eq_of_pairwise
    (fun x y _ _ h1 h2 => by simp only [natLe, decide_eq_true_eq] at h1 h2; omega)
    (sortColors a).2 (sortColors b).2
    ((List.mergeSort_perm a natLe).trans (h.trans (List.mergeSort_perm b natLe).symm)))

/-- Sorting an already sorted list leaves it unchanged. -/
theorem sortColors_sorted (l : SortedColors) : sortColors l.1 = l :=
  Subtype.ext (List.mergeSort_of_pairwise l.2)

/-- Any cocone on bagDiagram takes the same value on two lists that are permutations of each other (this is the cocone compatibility). -/
theorem bagCocone_perm_eq (s : Cocone bagDiagram) {a b : Colors} (h : a.Perm b) : s.ι .tgt a = s.ι .tgt b :=
  (s.w .fst ⟨(a, b), h⟩).trans (s.w .snd ⟨(a, b), h⟩).symm

/-- The normal form is a cocone on the same diagram: color list ↦ its sorted version. -/
def sortedCocone : Cocone bagDiagram where
  pt := SortedColors
  ι
    | .src => fun p => sortColors p.val.1
    | .tgt => sortColors
  w
    | .fst, _ => rfl
    | .snd, p => (sortColors_perm p.property).symm

/-- **The normal form is also a coequalizer**: a map out of it = a map out of color lists that does not depend on the permutation, evaluated at the sorted representative. -/
def sortedIsColimit : IsColimit sortedCocone where
  desc s l := s.ι .tgt l.1
  fac s j x := by
    cases j
    · exact (bagCocone_perm_eq s (List.mergeSort_perm x.val.1 natLe)).trans (s.w .fst x)
    · exact bagCocone_perm_eq s (List.mergeSort_perm x natLe)
  uniq s m h l := by
    have e := h .tgt l.1
    rw [show sortedCocone.ι .tgt l.1 = l from sortColors_sorted l] at e
    exact e

/-- **Bag is equivalent to the normal form**: the isomorphism between the points of the two colimits (`IsColimit.ptIso`). -/
def bag_equiv_sorted : Iso Bag SortedColors := IsColimit.ptIso bagIsColimit sortedIsColimit

/-- The normal-form map on the quotient (= the forward direction of the isomorphism). -/
def Bag.canon : Bag → SortedColors := bag_equiv_sorted.to

/-- The forward direction really is "sorting": on the class of any color list it yields that list sorted. -/
theorem Bag.canon_mk (s : Colors) : Bag.canon (Bag.mk s) = sortColors s := rfl

#print axioms sortedIsColimit
#print axioms bag_equiv_sorted
#print axioms Bag.canon_mk
#print axioms bagIsColimit
#print axioms press_bag
#print axioms colors_conserved_via_bag


==> anc/lp85-lean/Structure/Button.lean <==
/-
# Structure/Button — a button is a product; the pixel box is an equalizer; the direction is a coproduct of four points

    Box    = equalizer  ℕ⁴ ⇉ Bool ("top ≤ bottom and left ≤ right" vs. the constant true)
    Button = product    Box × Dir × Mechanism
    Dir    = coproduct  up ⊔ down ⊔ left ⊔ right

The carriers remain the usual `structure` / `inductive`; this file only proves that they satisfy their universal properties.
-/

import Limits.Basic
import Obj.Board.Button

open AWM

/-! ## Box: equalizer -/

abbrev Quad := Nat × Nat × Nat × Nat

def Quad.ordered (q : Quad) : Bool := decide (q.1 ≤ q.2.1 ∧ q.2.2.1 ≤ q.2.2.2)

def boxDiagram : Diagram := parallelPair Quad.ordered (fun _ => true)

def boxCone : Cone boxDiagram where
  pt := Box
  π
    | .src => fun b => (b.r0, b.r1, b.c0, b.c1)
    | .tgt => fun _ => true
  w
    | .fst, b => by simp [boxDiagram, parallelPair, Quad.ordered, b.ordered]
    | .snd, _ => rfl

/-- **Box is an equalizer**: quadruples satisfying "top ≤ bottom, left ≤ right" correspond one-to-one to Boxes. -/
def boxIsLimit : IsLimit boxCone where
  lift s x :=
    let q := s.π .src x
    ⟨q.1, q.2.1, q.2.2.1, q.2.2.2, by
      have h1 := s.w .fst x; have h2 := s.w .snd x
      simp only [boxDiagram, parallelPair] at h1 h2
      have : Quad.ordered q = true := h1.trans h2.symm
      simpa [Quad.ordered] using this⟩
  fac s j x := by
    cases j
    · rfl
    · exact s.w .snd x
  uniq s m h x := by
    have h1 := h .src x
    cases hm : m x with
    | mk r0 r1 c0 c1 o =>
      simp only [boxCone, hm] at h1
      show _ = Box.mk _ _ _ _ _
      simp only [← h1]

/-! ## Button: product -/

inductive ButtonPart | box | dir | mech

def buttonDiagram : Diagram := discrete ButtonPart (fun | .box => Box | .dir => Dir | .mech => Mechanism)

def buttonCone : Cone buttonDiagram where
  pt := Button
  π | .box => Button.box | .dir => Button.dir | .mech => Button.mech
  w f := nomatch f

/-- **Button is the product of Box, Dir and Mechanism**. -/
def buttonIsLimit : IsLimit buttonCone where
  lift s x := ⟨s.π .box x, s.π .dir x, s.π .mech x⟩
  fac _ j _ := by cases j <;> rfl
  uniq s m h x := by
    have h1 := h .box x; have h2 := h .dir x; have h3 := h .mech x
    cases hm : m x
    simp only [buttonCone, hm] at h1 h2 h3
    subst h1 h2 h3; rfl

/-! ## Dir: coproduct -/

def dirDiagram : Diagram := discrete Dir (fun _ => Unit)

def dirCocone : Cocone dirDiagram := ⟨Dir, fun d _ => d, fun f => nomatch f⟩

/-- **Dir is the coproduct of four points**: a map out of Dir is uniquely determined by its values on the four directions. -/
def dirIsColimit : IsColimit dirCocone where
  desc s d := s.ι d ()
  fac _ _ _ := rfl
  uniq _ m h d := h d ()

#print axioms boxIsLimit
#print axioms buttonIsLimit
#print axioms dirIsColimit


==> anc/lp85-lean/Structure/Click.lean <==
/-
# Structure/Click — where a click lands: 1 ⊔ Button; `Step.onHit` is its copairing

    Diagram F          : two indices, no arrows: dead ↦ Unit, press ↦ Button
    Carrier            : Option Button (the return value of `Step.hit`)
    Universal property : clickIsColimit — Option Button is the coproduct of "hit nothing" and "hit some button"

The domains of the two rules `click/dead_click` and `click/press_permutes` are split along this coproduct: disjoint, and together covering all clicks;
`Step.onHit` is exactly the copairing [deadClick, pressPermutes] (`onHit_is_desc`).
-/

import Limits.Basic
import Step

open AWM

inductive ClickIx | dead | press

def clickDiagram : Diagram := discrete ClickIx (fun | .dead => Unit | .press => Button)

def clickCocone : Cocone clickDiagram where
  pt := Option Button
  ι
    | .dead => fun _ => none
    | .press => fun b => some b
  w f := nomatch f

def clickIsColimit : IsColimit clickCocone where
  desc s
    | none => s.ι .dead ()
    | some b => s.ι .press b
  fac _ j _ := by cases j <;> rfl
  uniq s m h y := by
    cases y with
    | none => exact h .dead ()
    | some b => exact h .press b

/-- The cocone formed by the two click rules (on a given board and color list). -/
def clickRules (bd : Board) (s : Colors) : Cocone clickDiagram where
  pt := Colors
  ι
    | .dead => fun _ => deadClick s
    | .press => fun b => pressPermutes (b.perm bd.cells.length) s
  w f := nomatch f

/-- **`onHit` is the copairing of the two click rules**. -/
theorem onHit_is_desc (bd : Board) (s : Colors) : onHit bd s = clickIsColimit.desc (clickRules bd s) := by
  funext o; cases o <;> rfl

/-- The "hit nothing" branch: no color moves (the Python side's dead_click also handles the vertical bar; the bar is not in the Lean model, so that half is checked only in Python). -/
theorem onHit_dead (bd : Board) (s : Colors) : onHit bd s none = s := rfl

#print axioms clickIsColimit
#print axioms onHit_is_desc
#print axioms onHit_dead


==> anc/lp85-lean/Structure/Goal.lean <==
/-
# Structure/Goal — "win" is an equalizer: the colors read at the slots = the colors the slots require

    Diagram F          : Colors ⇉ List (Option Nat)
                           slotReads  s ↦ [s[sl.cell]? | sl ∈ slots]
                           slotMarks  s ↦ [some sl.mark | sl ∈ slots]
    Carrier            : structure GoalState { colors, filled : slotReads colors = slotMarks colors }
    Universal property : goalIsLimit

Composition (projective limit, bottom-up): "win" is not a new object; it is composed from the existing `slots` (layout) and `colors` (state)
plus one compatibility condition. `isGoal` in `Rule/Win/WinIffSlots.lean` is its computable version, and `isGoal_iff` says the two agree
(plus the extra condition "at least one slot", which the Python side also has).
-/

import Limits.Basic
import Rule.Win.WinIffSlots

open AWM

def slotReads (bd : Board) (s : Colors) : List (Option Nat) := bd.slots.map (fun sl => s[sl.cell]?)
def slotMarks (bd : Board) (_ : Colors) : List (Option Nat) := bd.slots.map (fun sl => some sl.mark)

def goalDiagram (bd : Board) : Diagram := parallelPair (slotReads bd) (slotMarks bd)

structure GoalState (bd : Board) where
  colors : Colors
  filled : slotReads bd colors = slotMarks bd colors

def goalCone (bd : Board) : Cone (goalDiagram bd) where
  pt := GoalState bd
  π
    | .src => GoalState.colors
    | .tgt => fun g => slotMarks bd g.colors
  w
    | .fst, g => g.filled
    | .snd, _ => rfl

/-- **The solved color lists are exactly this equalizer**. -/
def goalIsLimit (bd : Board) : IsLimit (goalCone bd) where
  lift s x := ⟨s.π .src x, by
    have h1 := s.w .fst x; have h2 := s.w .snd x
    exact h1.trans h2.symm⟩
  fac s j x := by
    cases j
    · rfl
    · exact s.w .snd x
  uniq s m h x := by
    have h1 := h .src x
    cases hm : m x with
    | mk c f =>
      simp only [goalCone, hm] at h1
      subst h1; rfl

theorem all_iff_map (l : List Slot) (s : Colors) :
    l.all (fun sl => s[sl.cell]? == some sl.mark) = true ↔
      l.map (fun sl => s[sl.cell]?) = l.map (fun sl => some sl.mark) := by
  induction l with
  | nil => simp
  | cons a t ih => simp [List.all_cons, ih]

/-- The computable `isGoal` agrees with the equalizer. -/
theorem isGoal_iff (bd : Board) (s : Colors) :
    isGoal bd s = true ↔ bd.slots ≠ [] ∧ slotReads bd s = slotMarks bd s := by
  unfold isGoal slotReads slotMarks
  rw [Bool.and_eq_true, ← all_iff_map]
  cases bd.slots <;> simp

#print axioms goalIsLimit
#print axioms isGoal_iff


==> anc/lp85-lean/Structure/Level.lean <==
/-
# Structure/Level — what happens to the level after a click: stay ⊔ advance_open ⊔ advance_final

    Diagram F          : three indices, no arrows (a discrete diagram), Unit at each
    Carrier            : inductive LevelCase
    Universal property : levelIsColimit

This is the `level` case table on the Python side of the model. Of the rules on this table only `win_iff_slots` enters the Lean model
(the `.won` / `.ok` branches of `Step.step`); the distinction between `advance_open` and `advance_final` (whether there is a next level)
is history, not a function of the current frame, and the rule `new_level_bar_empty` on them is explicitly left out of the model.
-/

import Limits.Basic

open AWM

inductive LevelCase | stay | advanceOpen | advanceFinal
deriving DecidableEq, Repr

def levelDiagram : Diagram := discrete LevelCase (fun _ => Unit)

def levelCocone : Cocone levelDiagram where
  pt := LevelCase
  ι j _ := j
  w f := nomatch f

def levelIsColimit : IsColimit levelCocone where
  desc s j := s.ι j ()
  fac _ _ _ := rfl
  uniq _ _m h y := h y ()

#print axioms levelIsColimit


==> anc/lp85-lean/Structure/Press.lean <==
/-
# Structure/Press — 11 concepts merged into one: a mechanism is a sum, and the button permutation is its copairing

    diagram F          : five indices, no arrows (a discrete diagram)
                         belt    ↦ List Cycle               starRot ↦ (Nat × Nat) × List Cycle
                         starRad ↦ (Nat × Nat) × List Cycle  hub     ↦ List (Nat × Nat)
                         panel   ↦ List Cycle
    carrier            : inductive Mechanism (`Obj/Board/Mechanism.lean`)
    universal property : mechIsColimit — Mechanism is the colimit (sum) of these five kinds

Generalization (colimit, top-down): the 11 concepts of the initial concept book → a single `press_permutes`.
- The general rule = the `desc` of the cocone formed by the per-kind permutations (`toPerm_is_desc`);
- each kind is a specialization of it: restricting the general rule along that kind's injection gives that kind's own permutation (`fac`, here `rfl`);
- conversely, the general rule is uniquely determined by these five specializations (`toPerm_unique`, i.e. `IsColimit.hom_ext`) —
  so "is the generalization right" reduces to one check: is each kind's own permutation right;
- the three `off_*_static` concepts of the initial concept book ("cells outside the mechanism do not move") are a frame condition. Together with the constraint
  "cells the mechanism moves follow the permutation", **holding at once**, they form the whole press_permutes transition (`press_iff_active_and_frame`, composition), not a specialization.

In an earlier version of this model these case splits were hidden on the Python side, and Lean saw only one flattened permutation.
-/

import Limits.Basic
import Obj.Board.Mechanism
import Rule.Click.PressPermutes

open AWM

inductive MechKind | belt | starRot | starRad | hub | panel
deriving DecidableEq, Repr

def MechKind.Data : MechKind → Type
  | .belt => List Cycle
  | .starRot => (Nat × Nat) × List Cycle
  | .starRad => (Nat × Nat) × List Cycle
  | .hub => List (Nat × Nat)
  | .panel => List Cycle

def mechDiagram : Diagram := discrete MechKind MechKind.Data

/-- Cocone: the five injections are the five constructors of `Mechanism`. -/
def mechCocone : Cocone mechDiagram where
  pt := Mechanism
  ι
    | .belt => fun cs => .belt cs
    | .starRot => fun d => .starRot d.1 d.2
    | .starRad => fun d => .starRad d.1 d.2
    | .hub => fun ps => .hub ps
    | .panel => fun cs => .panel cs
  w f := nomatch f

/-- **Mechanism is the sum of the five mechanism kinds** (a colimit). `desc` is case analysis on the constructor. -/
def mechIsColimit : IsColimit mechCocone where
  desc s
    | .belt cs => s.ι .belt cs
    | .starRot c cs => s.ι .starRot (c, cs)
    | .starRad c cs => s.ι .starRad (c, cs)
    | .hub ps => s.ι .hub ps
    | .panel cs => s.ι .panel cs
  fac _ j _ := by cases j <;> rfl
  uniq s m h y := by
    cases y with
    | belt cs => exact h .belt cs
    | starRot c cs => exact h .starRot (c, cs)
    | starRad c cs => exact h .starRad (c, cs)
    | hub ps => exact h .hub ps
    | panel cs => exact h .panel cs

/-- Each kind's own permutation (board with n cells): the five branch rules. -/
def permCocone (n : Nat) : Cocone mechDiagram where
  pt := List Nat
  ι
    | .belt => fun cs => cyclesPerm n cs
    | .starRot => fun d => cyclesPerm n d.2
    | .starRad => fun d => cyclesPerm n d.2
    | .hub => fun ps => pairsPerm n ps
    | .panel => fun cs => cyclesPerm n cs
  w f := nomatch f

/-- **Generalization**: `Mechanism.toPerm` (the permutation used by press_permutes) is exactly the copairing of the five branches. -/
theorem toPerm_is_desc (n : Nat) : Mechanism.toPerm n = mechIsColimit.desc (permCocone n) := by
  funext m; cases m <;> rfl

/-- **Specialization**: restricting the general rule along one kind's injection gives that kind's own permutation (the colimit's `fac`). -/
theorem toPerm_at (n : Nat) (j : MechKind) (x : MechKind.Data j) :
    Mechanism.toPerm n (mechCocone.ι j x) = (permCocone n).ι j x := by
  rw [toPerm_is_desc]; exact mechIsColimit.fac _ j x

/-- The general rule is uniquely determined by its five specializations: any rule that agrees with each kind's permutation on every kind is `toPerm`. -/
theorem toPerm_unique (n : Nat) (r : Mechanism → List Nat)
    (h : ∀ j x, r (mechCocone.ι j x) = (permCocone n).ι j x) : r = Mechanism.toPerm n := by
  apply mechIsColimit.hom_ext (X := List Nat)
  intro j x; rw [h]; exact (toPerm_at n j x).symm

/-! ## off_*_static: cells outside the mechanism do not move -/

/-- The cells the mechanism moves. -/
def Mechanism.support : Mechanism → List Nat
  | .belt cs | .starRot _ cs | .starRad _ cs | .panel cs => cs.flatten
  | .hub ps => ps.flatMap (fun e => [e.1, e.2])

theorem foldl_set_off (L : List (Nat × Nat)) (p : List Nat) (k : Nat) (hk : ∀ e ∈ L, e.2 ≠ k) :
    (L.foldl (fun p e => p.set e.2 e.1) p)[k]? = p[k]? := by
  induction L generalizing p with
  | nil => rfl
  | cons e t ih =>
    simp only [List.foldl_cons]
    rw [ih _ (fun e' he' => hk e' (List.mem_cons_of_mem _ he')), List.getElem?_set_ne (hk e (List.mem_cons_self))]

theorem rotateInto_off (p : List Nat) (c : Cycle) (k : Nat) (hk : k ∉ c) : (rotateInto p c)[k]? = p[k]? := by
  cases c with
  | nil => rfl
  | cons c0 rest =>
    apply foldl_set_off
    intro e he heq
    have := (List.of_mem_zip he).2
    rw [heq] at this
    apply hk
    rcases List.mem_append.mp this with h | h
    · exact List.mem_cons_of_mem _ h
    · rw [List.mem_singleton.mp h]; exact List.mem_cons_self

theorem cyclesPerm_off (n : Nat) (cs : List Cycle) (k : Nat) (hk : k ∉ cs.flatten) (hn : k < n) :
    (cyclesPerm n cs)[k]? = some k := by
  have : ∀ (p : List Nat) (cs : List Cycle), k ∉ cs.flatten → (cs.foldl rotateInto p)[k]? = p[k]? := by
    intro p cs hk
    induction cs generalizing p with
    | nil => rfl
    | cons c t ih =>
      simp only [List.flatten_cons, List.mem_append, not_or] at hk
      simp only [List.foldl_cons]
      rw [ih _ hk.2, rotateInto_off _ _ _ hk.1]
  unfold cyclesPerm
  rw [this _ _ hk, List.getElem?_range hn]

theorem pairsPerm_off (n : Nat) (ps : List (Nat × Nat)) (k : Nat) (hk : k ∉ ps.flatMap (fun e => [e.1, e.2]))
    (hn : k < n) : (pairsPerm n ps)[k]? = some k := by
  have : ∀ (p : List Nat) (ps : List (Nat × Nat)), k ∉ ps.flatMap (fun e => [e.1, e.2]) →
      (ps.foldl swapInto p)[k]? = p[k]? := by
    intro p ps hk
    induction ps generalizing p with
    | nil => rfl
    | cons e t ih =>
      simp only [List.flatMap_cons, List.mem_append, List.mem_cons, List.not_mem_nil, not_or] at hk
      simp only [List.foldl_cons]
      rw [ih _ hk.2, swapInto, List.getElem?_set_ne (Ne.symm hk.1.2.1), List.getElem?_set_ne (Ne.symm hk.1.1)]
  unfold pairsPerm
  rw [this _ _ hk, List.getElem?_range hn]

/-- **off_*_static is the other half of the same definition**: a cell the mechanism does not reach is a fixed point of the permutation. -/
theorem toPerm_off (n : Nat) (m : Mechanism) (k : Nat) (hk : k ∉ m.support) (hn : k < n) :
    (m.toPerm n)[k]? = some k := by
  cases m with
  | belt cs => exact cyclesPerm_off n cs k hk hn
  | starRot _ cs => exact cyclesPerm_off n cs k hk hn
  | starRad _ cs => exact cyclesPerm_off n cs k hk hn
  | hub ps => exact pairsPerm_off n ps k hk hn
  | panel cs => exact cyclesPerm_off n cs k hk hn

/-! ## The transition of clicking a button = two constraints holding at once (composition)

The color list nw after one button click is determined by two constraints together:

- **active**: on cells the mechanism moves, colors are moved by the permutation;
- **frame**: on cells the mechanism does not reach, colors are unchanged (the three `off_*_static` of the initial concept book).

The conjunction of the two constraints is the whole press_permutes transition (`press_iff_active_and_frame`).
Among "all possible next frames", each constraint cuts out a subobject, and both holding at once is the intersection (meet) of the two subobjects —
the product in the subobject lattice. The frame constraint alone only governs cells outside the mechanism and says nothing about cells inside:
in readings on the Python side of the model, dozens of randomly corrupted next frames pass it alone yet are rejected by the full rule. -/

theorem rotateInto_length (p : List Nat) (c : Cycle) : (rotateInto p c).length = p.length := by
  cases c with
  | nil => rfl
  | cons c0 rest =>
    show (List.foldl (fun p e => p.set e.2 e.1) p ((c0 :: rest).zip (rest ++ [c0]))).length = p.length
    generalize ((c0 :: rest).zip (rest ++ [c0])) = L
    induction L generalizing p with
    | nil => rfl
    | cons e t ih => simp only [List.foldl_cons]; rw [ih]; simp

theorem toPerm_length (n : Nat) (m : Mechanism) : (m.toPerm n).length = n := by
  have hc : ∀ (cs : List Cycle) (p : List Nat), (cs.foldl rotateInto p).length = p.length := by
    intro cs; induction cs with
    | nil => intro p; rfl
    | cons c t ih => intro p; simp only [List.foldl_cons]; rw [ih, rotateInto_length]
  have hp : ∀ (ps : List (Nat × Nat)) (p : List Nat), (ps.foldl swapInto p).length = p.length := by
    intro ps; induction ps with
    | nil => intro p; rfl
    | cons e t ih => intro p; simp only [List.foldl_cons]; rw [ih]; simp [swapInto]
  cases m <;> simp only [Mechanism.toPerm, cyclesPerm, pairsPerm, hc, hp, List.length_range]

/-- The frame half: cells outside the mechanism keep their color after the click. -/
theorem press_frame (m : Mechanism) (s : Colors) (k : Nat) (hk : k ∉ m.support) (hn : k < s.length) :
    (pressPermutes (m.toPerm s.length) s)[k]? = s[k]? := by
  unfold pressPermutes
  rw [List.getElem?_map, toPerm_off _ _ _ hk hn]
  simp [List.getD_eq_getElem?_getD, List.getElem?_eq_getElem hn]

/-- The active half, written directly in terms of the permutation and the old colors: the new color of cell k = the old color at the cell named by entry k of the permutation. -/
theorem press_active (m : Mechanism) (s : Colors) (k : Nat) :
    (pressPermutes (m.toPerm s.length) s)[k]? = ((m.toPerm s.length)[k]?).map (fun i => s.getD i 0) := by
  unfold pressPermutes; rw [List.getElem?_map]

/-- **The button-click transition = active ∧ frame**: nw is the color list after the click if and only if
    (the length is right) ∧ (active: cell k moved by the mechanism = the old color at entry k of the permutation) ∧ (frame: cells outside the mechanism do not move).
    The active clause uses only the permutation `m.toPerm` and the old colors `s`, not the full rule `pressPermutes` — otherwise the equivalence would be nearly tautological. -/
theorem press_iff_active_and_frame (m : Mechanism) (s nw : Colors) :
    nw = pressPermutes (m.toPerm s.length) s ↔
      nw.length = s.length ∧
      (∀ k ∈ m.support, nw[k]? = ((m.toPerm s.length)[k]?).map (fun i => s.getD i 0)) ∧
      (∀ k, k ∉ m.support → k < s.length → nw[k]? = s[k]?) := by
  constructor
  · intro h; subst h
    refine ⟨by simp [pressPermutes, toPerm_length], fun k _ => press_active m s k,
      fun k hk hn => press_frame m s k hk hn⟩
  · intro ⟨hl, ha, hf⟩
    apply List.ext_getElem?
    intro k
    by_cases hk : k ∈ m.support
    · rw [ha k hk, press_active]
    · by_cases hn : k < s.length
      · rw [hf k hk hn, press_frame m s k hk hn]
      · have h1 : nw[k]? = none := List.getElem?_eq_none (by omega)
        have h2 : (pressPermutes (m.toPerm s.length) s)[k]? = none :=
          List.getElem?_eq_none (by simp [pressPermutes, toPerm_length]; omega)
        rw [h1, h2]

/-- Which kind each of the 11 concepts of the initial concept book falls under (as recorded on the Python side of the model).
    The "moving" ones are that kind's permutation; `off_*_static` is the frame constraint (`press_frame` / `press_iff_active_and_frame`). -/
def oldConcepts : List (String × List MechKind) :=
  [("belt_rot_a", [.belt]), ("belt_rot_b", [.belt]), ("belt_parallel", [.belt]), ("off_belt_static", [.belt]),
   ("star_rotate", [.starRot]), ("star_radial", [.starRad]), ("off_star_static", [.starRot, .starRad]),
   ("hub_swap", [.hub]),
   ("panel_all_rot", [.panel]), ("panel_rank_rot", [.panel]), ("off_panel_static", [.panel])]

#print axioms mechIsColimit
#print axioms toPerm_is_desc
#print axioms toPerm_at
#print axioms toPerm_unique
#print axioms toPerm_off
#print axioms press_active
#print axioms press_iff_active_and_frame


==> anc/lp85-lean/Structure/Transforms.lean <==
/-
# Structure/Transforms — the lp85 transform registry: every entry carries its proof

Every entry of `analysis/transforms.json` has an item here **whose description starts with the same id**, except the deletions D1–D3
(a deletion is not one of the four transforms; they are recorded under `deletions` in transforms.json; the Lean evidence for D3, "a button's permutation = toPerm(mechanism, number of cells)", is `wiring_matches_lean2` in `Obs/LegacyWiring.lean`).
An item = numbered description + kind + statement + proof of the statement (the proof is a field). If the table compiles, every transform is backed by a theorem;
deleting or breaking any definition that supports one makes this file fail.

The four transforms:
    decomposition    limit · top→down      a concept is split into components with explicit constraints between them; reassembling them gives back the original
    composition      limit · bottom→up     existing concepts plus constraints between them define a new concept (a configuration of several things under constraints)
    generalization   colimit · top→down    rules that differ only in one case are merged into one rule with a case parameter (the cases form a sum)
    specialization   colimit · bottom→up   an over-abstract concept gets the parameters it needs and splits into concrete cases

Except for T09, these all concern the object layer (limits / colimits in the category of types). T09 is about actions composing over time;
it lives in `Dynamics/` and rests on a different category (see the header of that file).

The Python-side readings (same ids) are in `analysis/transforms.json`, computed from the raw frames.
-/

import Structure.World
import Structure.Button
import Structure.Press
import Structure.Click
import Structure.Goal
import Structure.Bag
import Dynamics.Board0Actions
import Structure.Level
import Obs.LegacyWiring

open AWM

inductive Transform
  | decomposition
  | composition
  | generalization
  | specialization
  /-- Not one of the four transforms: a fact about actions composing over time (`Dynamics/`), not a limit / colimit of objects.
      It is registered here only so that it, like the four transforms, "carries its proof", without filing it under any transform. -/
  | dynamics
deriving DecidableEq, Repr

structure Record where
  what : String
  kind : Transform
  statement : Prop
  proof : statement

/-- T11: a real board has two slots with different mark colors (the mark is a per-slot parameter). -/
theorem slot_marks_differ :
    Replay.boards.any (fun b => b.slots.any (fun s1 => b.slots.any (fun s2 => s1.mark != s2.mark))) = true := by
  decide +kernel

def Mechanism.isStarRot : Mechanism → Bool | .starRot _ _ => true | _ => false
def Mechanism.isStarRad : Mechanism → Bool | .starRad _ _ => true | _ => false

/-- T12: both kinds of star occur on real boards. -/
theorem star_kinds_both :
    Replay.boards.any (fun b => b.buttons.any (fun x => x.mech.isStarRot)) = true ∧
    Replay.boards.any (fun b => b.buttons.any (fun x => x.mech.isStarRad)) = true := by
  decide +kernel

def lp85Transforms : List Record := [
  ⟨"T01 tiles → layout cells + state colors; World is the pullback of the two over the cell count; the tile table is equivalent to the world (coordinates are unique by Board.sorted)",
    .decomposition,
    Nonempty (IsLimit worldCone) ∧ (∀ w : World, w.tiles.unzip = (w.board.cells, w.colors)) ∧
      (∀ w : World, tilesEquiv.inv (tilesEquiv.to w) = w),
    ⟨⟨worldIsLimit⟩, tiles_roundtrip, tilesEquiv.left_inv⟩⟩,
  ⟨"T02 a button splits into three parts: pixel box, direction, mechanism (product); the pixel box is four numbers with r0≤r1 ∧ c0≤c1 (a subobject, i.e. an equalizer); the arrow color is not a component",
    .decomposition,
    Nonempty (IsLimit buttonCone) ∧ Nonempty (IsLimit boxCone), ⟨⟨buttonIsLimit⟩, ⟨boxIsLimit⟩⟩⟩,
  ⟨"T04 'win' is defined from two existing concepts, slots and colors, plus one constraint: the color each slot reads = the color it needs (a subobject, i.e. an equalizer)",
    .composition,
    ∀ bd s, isGoal bd s = true ↔ bd.slots ≠ [] ∧ slotReads bd s = slotMarks bd s, isGoal_iff⟩,
  ⟨"T05 the transition of a button hit = two constraints holding together: cells the mechanism touches follow the permutation ∧ cells outside it stay fixed (intersection of two subobjects, i.e. the product in the subobject lattice)",
    .composition,
    ∀ (m : Mechanism) (s nw : Colors), nw = pressPermutes (m.toPerm s.length) s ↔
      nw.length = s.length ∧ (∀ k ∈ m.support, nw[k]? = ((m.toPerm s.length)[k]?).map (fun i => s.getD i 0)) ∧
      (∀ k, k ∉ m.support → k < s.length → nw[k]? = s[k]?),
    press_iff_active_and_frame⟩,
  ⟨"T06 click on nothing: the two constraints 'colors unchanged' and 'bar unchanged' compose to 'the whole world unchanged' (the bar is checked only in Python; in Lean this branch holds by definition)",
    .composition,
    ∀ bd s, onHit bd s none = s, onHit_dead⟩,
  ⟨"T07 the 11 initial concepts that differ only in mechanism kind → one press_permutes, split by the five mechanism kinds (defined on a sum, one branch per case)",
    .generalization,
    (∀ n, Mechanism.toPerm n = mechIsColimit.desc (permCocone n)) ∧
      (∀ n j x, Mechanism.toPerm n (mechCocone.ι j x) = (permCocone n).ι j x),
    ⟨toPerm_is_desc, toPerm_at⟩⟩,
  ⟨"T08 a same-level click has two cases: miss ⊔ hit; onHit takes one branch per case (dead_click / press_permutes)",
    .generalization,
    ∀ bd s, onHit bd s = clickIsColimit.desc (clickRules bd s), onHit_is_desc⟩,
  ⟨"T09 [Dynamics] action-layer rule (any board): feeding a click sequence to move one by one = moving colors once by the composite of the hit buttons' permutations; corollary on level 0: the effect depends only on the net rotation mod 20",
    .dynamics,
    (∀ (bd : Board) (s : Colors), s.length = bd.cells.length →
        ∀ as : List Act, as.foldl (move bd) s = pressPermutes (wordPerm bd as) s) ∧
      (∀ w : List Btn, act w = ppow leftPerm (net w).val),
    ⟨fun bd s hs as => moves_compose bd s hs as, board0_actions_factor⟩⟩,
  ⟨"T10 common to all five mechanism kinds: the multiset of colors is invariant; Bag (the color list with positions forgotten) is a quotient, in bijection with sorted color lists",
    .generalization,
    Nonempty (IsColimit bagCocone) ∧ (∀ (w : World) a c, (move w.board w.colors a).count c = w.colors.count c) ∧
      (∀ b, bag_equiv_sorted.inv (bag_equiv_sorted.to b) = b),
    ⟨⟨bagIsColimit⟩, colors_conserved_via_bag, bag_equiv_sorted.left_inv⟩⟩,
  ⟨"T11 'the color a slot needs' is refined from a global constant to a per-slot parameter Slot.mark (a real board has two slots needing different colors)",
    .specialization,
    Replay.boards.any (fun b => b.slots.any (fun s1 => b.slots.any (fun s2 => s1.mark != s2.mark))) = true,
    slot_marks_differ⟩,
  ⟨"T12 'star' splits into two cases, ring rotation (star-rot) and radial (star-rad), each with its own data (both occur on real boards)",
    .specialization,
    Nonempty (IsColimit mechCocone) ∧
      Replay.boards.any (fun b => b.buttons.any (fun x => x.mech.isStarRot)) = true ∧
      Replay.boards.any (fun b => b.buttons.any (fun x => x.mech.isStarRad)) = true,
    ⟨⟨mechIsColimit⟩, star_kinds_both⟩⟩
]

/-- Each of the four transforms is used at least once. -/
theorem all_four_used :
    [Transform.decomposition, .composition, .generalization, .specialization].all
      (fun t => lp85Transforms.any (fun r => r.kind == t)) = true := by
  decide

/-- 11 entries: T01–T12 without T03 (it is deletion D3, not a transform); T09 is an action-layer fact (`.dynamics`), the other 10 are the four transforms. -/
theorem eleven : lp85Transforms.length = 11 := rfl

#print axioms slot_marks_differ
#print axioms star_kinds_both
#print axioms all_four_used


==> anc/lp85-lean/Structure/World.lean <==
/-
# Structure/World — World is a pullback; it guarantees that splitting the tiles (the first decomposition step) loses no information

    Diagram F          : Board ──cells.length──▶ ℕ ◀──length── Colors        (cospan)
    Carrier            : structure World { board, colors, aligned : colors.length = board.cells.length }
    Universal property : worldIsLimit — every family "a board + a color list + equal lengths" corresponds to exactly one World

Decomposition (projective limit, top-down): the first step splits `tiles = [(cell, color)]` into `cells` (layout) and `colors` (state).
After the split the two are aligned by index; **that alignment is exactly the compatibility condition of the pullback**. `tiles_roundtrip` shows that with it, splitting and reassembling loses no cell.
-/

import Limits.Basic
import Obj.World

open AWM

/-- Diagram: both the layout and the color list map to the number of cells. -/
def worldDiagram : Diagram := cospan (fun b : Board => b.cells.length) (fun s : Colors => s.length)

/-- Cone: the two projections of World, plus their common image in ℕ. -/
def worldCone : Cone worldDiagram where
  pt := World
  π
    | .left => World.board
    | .right => World.colors
    | .base => fun w => w.board.cells.length
  w
    | .l, _ => rfl
    | .r, w => w.aligned

/-- **World is the limit of this cospan** (a pullback). -/
def worldIsLimit : IsLimit worldCone where
  lift s x := ⟨s.π .left x, s.π .right x, by
    have h1 := s.w .l x; have h2 := s.w .r x
    simp only [worldDiagram, cospan] at h1 h2
    rw [h2, h1]⟩
  fac s j x := by
    cases j
    · rfl
    · rfl
    · exact s.w .l x
  uniq s m h x := by
    have h1 := h .left x
    have h2 := h .right x
    cases hm : m x with
    | mk b c al =>
      simp only [worldCone, hm] at h1 h2
      subst h1; subst h2; rfl

/-- Two Worlds are equal iff their layouts and their colors are equal (the whole is determined by its projections; a special case of `IsLimit.hom_ext`). -/
theorem World.ext' (w₁ w₂ : World) (hb : w₁.board = w₂.board) (hc : w₁.colors = w₂.colors) : w₁ = w₂ := by
  have := worldIsLimit.hom_ext (X := Unit) (fun _ => w₁) (fun _ => w₂) (by
    intro j _; cases j
    · exact hb
    · exact hc
    · show w₁.board.cells.length = w₂.board.cells.length; rw [hb])
  exact congrFun this ()

/-- Tile = (cell, color). -/
def World.tiles (w : World) : List ((Nat × Nat) × Nat) := w.board.cells.zip w.colors

/-- **The decomposition loses no information**: unzipping the tiles back into positions and colors yields exactly the original `cells` and `colors`.
    This holds only because of `aligned`: if the lengths differed, `zip` would truncate the tail. -/
theorem tiles_roundtrip (w : World) : w.tiles.unzip = (w.board.cells, w.colors) :=
  List.unzip_zip (by rw [w.aligned])

#print axioms worldIsLimit
#print axioms World.ext'
#print axioms tiles_roundtrip

/-! ## Equivalence with tile lists: World ≃ Σ layout, {tile list | its keys are exactly the cells of this board}

`tiles_roundtrip` only says "splitting and reassembling loses no cell". The converse, "any tile list assembles into a world, and taking it apart again gives the same list",
requires the keys of the tile list to be exactly the cells of the board, in the same order; unique coordinates and the canonical order come from `Board.sorted`. -/

theorem World.tiles_keys (w : World) : w.tiles.map Prod.fst = w.board.cells :=
  List.map_fst_zip (by rw [w.aligned]; exact Nat.le_refl _)

/-- The keys of the tile list have no duplicates (coordinates are unique). -/
theorem World.tiles_keys_nodup (w : World) : (w.tiles.map Prod.fst).Nodup := by
  rw [w.tiles_keys]; exact w.board.cells_nodup

def World.ofTiles (bd : Board) (ts : List ((Nat × Nat) × Nat)) (h : ts.map Prod.fst = bd.cells) : World :=
  ⟨bd, ts.map Prod.snd, by rw [List.length_map, ← h, List.length_map]⟩

theorem World.ofTiles_tiles (w : World) : World.ofTiles w.board w.tiles w.tiles_keys = w :=
  World.ext' _ _ rfl (List.map_snd_zip (by rw [w.aligned]; exact Nat.le_refl _))

theorem World.tiles_ofTiles (bd : Board) (ts : List ((Nat × Nat) × Nat)) (h : ts.map Prod.fst = bd.cells) :
    (World.ofTiles bd ts h).tiles = ts := by
  show bd.cells.zip (ts.map Prod.snd) = ts
  rw [← h]
  clear h
  induction ts with
  | nil => rfl
  | cons t ts ih => simp only [List.map_cons, List.zip_cons_cons, ih]

/-- **Tile lists and worlds are equivalent** (the first decomposition step loses no information in either direction). -/
def tilesEquiv : Iso World (Σ bd : Board, {ts : List ((Nat × Nat) × Nat) // ts.map Prod.fst = bd.cells}) where
  to w := ⟨w.board, w.tiles, w.tiles_keys⟩
  inv p := World.ofTiles p.1 p.2.1 p.2.2
  left_inv w := w.ofTiles_tiles
  right_inv p := by
    obtain ⟨bd, ts, h⟩ := p
    exact Sigma.ext rfl (heq_of_eq (Subtype.ext (World.tiles_ofTiles bd ts h)))

/-! ## Board is a subobject (an equalizer)

    Diagram F          : Raw = Grid × Cells × List Button × List Slot ⇉ Bool³
                         one leg decides the three compatibility conditions (sorted, slots_in, wired), the other is the constant (true, true, true)
    Carrier            : structure Board (the three compatibility conditions are its proof fields)
    Universal property : boardIsLimit -/

abbrev BoardRaw := Grid × Cells × List Button × List Slot

def boardCheck (r : BoardRaw) : Bool × Bool × Bool :=
  (decide (r.2.1.Pairwise (fun a b => cellLt a b = true)),
   r.2.2.2.all (fun sl => decide (sl.cell < r.2.1.length)),
   r.2.2.1.all (fun b => (b.perm r.2.1.length).isPerm (List.range r.2.1.length)))

def boardDiagram : Diagram := parallelPair boardCheck (fun _ => (true, true, true))

theorem Board.ext' (a b : Board) (h1 : a.grid = b.grid) (h2 : a.cells = b.cells) (h3 : a.buttons = b.buttons)
    (h4 : a.slots = b.slots) : a = b := by
  cases a; cases b; simp only at h1 h2 h3 h4; subst h1 h2 h3 h4; rfl

def boardCone : Cone boardDiagram where
  pt := Board
  π
    | .src => fun b => (b.grid, b.cells, b.buttons, b.slots)
    | .tgt => fun _ => (true, true, true)
  w
    | .fst, b => by
        show boardCheck (b.grid, b.cells, b.buttons, b.slots) = (true, true, true)
        simp only [boardCheck, decide_eq_true b.sorted, b.slots_in, b.wired]
    | .snd, _ => rfl

theorem boardCheck_true {r : BoardRaw} (h : boardCheck r = (true, true, true)) :
    r.2.1.Pairwise (fun a b => cellLt a b = true) ∧
    r.2.2.2.all (fun sl => decide (sl.cell < r.2.1.length)) = true ∧
    r.2.2.1.all (fun b => (b.perm r.2.1.length).isPerm (List.range r.2.1.length)) = true := by
  simp only [boardCheck, Prod.mk.injEq, decide_eq_true_eq] at h
  exact h

/-- **Board is the equalizer of this pair of maps**: every family (grid, cells, buttons, slots) satisfying the three compatibility conditions is uniquely a Board. -/
def boardIsLimit : IsLimit boardCone where
  lift s x :=
    have h : boardCheck (s.π .src x) = (true, true, true) := (s.w .fst x).trans (s.w .snd x).symm
    { grid := (s.π .src x).1, cells := (s.π .src x).2.1, buttons := (s.π .src x).2.2.1,
      slots := (s.π .src x).2.2.2,
      sorted := (boardCheck_true h).1, slots_in := (boardCheck_true h).2.1, wired := (boardCheck_true h).2.2 }
  fac s j x := by
    cases j
    · rfl
    · show (true, true, true) = s.π .tgt x
      exact (s.w .snd x)
  uniq s m h x := by
    have h1 := h .src x
    simp only [boardCone] at h1
    apply Board.ext' <;> simp only [← h1]

#print axioms tilesEquiv
#print axioms boardIsLimit

/-! ## Grid is also a subobject: the part of ℕ × List ℕ × List ℕ where tile > 0 and rows / cols are strictly increasing -/

abbrev GridRaw := Nat × List Nat × List Nat

def gridCheck (r : GridRaw) : Bool × Bool × Bool :=
  (decide (0 < r.1), decide (r.2.1.Pairwise (· < ·)), decide (r.2.2.Pairwise (· < ·)))

def gridDiagram : Diagram := parallelPair gridCheck (fun _ => (true, true, true))

theorem Grid.ext' (a b : Grid) (h1 : a.tile = b.tile) (h2 : a.rows = b.rows) (h3 : a.cols = b.cols) : a = b := by
  cases a; cases b; simp only at h1 h2 h3; subst h1 h2 h3; rfl

def gridCone : Cone gridDiagram where
  pt := Grid
  π
    | .src => fun g => (g.tile, g.rows, g.cols)
    | .tgt => fun _ => (true, true, true)
  w
    | .fst, g => by
        show gridCheck (g.tile, g.rows, g.cols) = (true, true, true)
        simp only [gridCheck, decide_eq_true g.pos, decide_eq_true g.rowsInc, decide_eq_true g.colsInc]
    | .snd, _ => rfl

theorem gridCheck_true {r : GridRaw} (h : gridCheck r = (true, true, true)) :
    0 < r.1 ∧ r.2.1.Pairwise (· < ·) ∧ r.2.2.Pairwise (· < ·) := by
  simp only [gridCheck, Prod.mk.injEq, decide_eq_true_eq] at h
  exact h

def gridIsLimit : IsLimit gridCone where
  lift s x :=
    have h : gridCheck (s.π .src x) = (true, true, true) := (s.w .fst x).trans (s.w .snd x).symm
    have h' := gridCheck_true h
    { tile := (s.π .src x).1, rows := (s.π .src x).2.1, cols := (s.π .src x).2.2,
      pos := h'.1, rowsInc := h'.2.1, colsInc := h'.2.2 }
  fac s j x := by
    cases j
    · rfl
    · exact s.w .snd x
  uniq s m h x := by
    have h1 := h .src x
    simp only [gridCone] at h1
    apply Grid.ext' <;> simp only [← h1]

#print axioms gridIsLimit


==> anc/lp85-lean/lean-toolchain <==
leanprover/lean4:v4.34.0


==> anc/lp85-lean/tools/check.py <==
"""Build and check this Lean project.

    python tools/check.py --lean <path to lean or lean.exe> [--out <build dir>]

Checks (results in readings.json):
  1. every .lean except Broken.lean compiles, in import order;
  2. every `#print axioms` line names only propext / Classical.choice / Quot.sound;
  3. no sorry / admit / native_decide anywhere;
  4. Step.lean has 0 theorems;
  5. layering: the computational layer (Obj/, Rule/, Step, Derived/, Obs/, Proof/) imports neither Limits/ nor Structure/;
  6. every Structure/ file except Transforms.lean proves at least one IsLimit / IsColimit;
  7. Broken.lean fails, and only at the marked line.
"""
import argparse, json, os, re, subprocess, sys, time
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
ALLOWED = {"propext", "Classical.choice", "Quot.sound"}
MARK = "← this line should fail"
COMPUTE = ("Obj/", "Rule/", "Step.lean", "Derived/", "Obs/", "Proof/")


def modules():
    mods = {}
    for p in sorted(ROOT.rglob("*.lean")):
        rel = p.relative_to(ROOT)
        if rel.parts[0] in (".lake", "build") or rel.name == "Broken.lean":
            continue
        mods[".".join(rel.with_suffix("").parts)] = p
    return mods


def imports(p):
    return re.findall(r"^import\s+(\S+)", p.read_text(encoding="utf-8"), re.M)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--lean", default=os.environ.get("LEAN", "lean"))
    ap.add_argument("--out", default=str(ROOT / "build"))
    a = ap.parse_args()
    out = Path(a.out).resolve()
    mods = modules()
    order, seen = [], set()

    def visit(m):
        if m in seen:
            return
        seen.add(m)
        for d in imports(mods[m]):
            if d in mods:
                visit(d)
        order.append(m)

    for m in mods:
        visit(m)
    env = dict(os.environ, LEAN_PATH=str(out))
    problems, files, axioms_seen = [], [], {}
    for m in order:
        o = out / (m.replace(".", "/") + ".olean")
        o.parent.mkdir(parents=True, exist_ok=True)
        t = time.time()
        r = subprocess.run([a.lean, "-R", str(ROOT), "-o", str(o), str(mods[m])], env=env,
                           capture_output=True, text=True, encoding="utf-8", errors="replace")
        dt = round(time.time() - t, 1)
        text = r.stdout + r.stderr
        files.append(dict(module=m, ok=r.returncode == 0, seconds=dt))
        print(("OK " if r.returncode == 0 else "ERR"), f"{dt:6.1f}s", m, flush=True)
        if r.returncode != 0:
            problems.append(f"{m}: does not compile")
            print("\n".join(text.splitlines()[:30]))
        for name, ax in re.findall(r"'([^']+)' depends on axioms: \[([^\]]*)\]", text):
            used = {x.strip() for x in ax.split(",") if x.strip()}
            axioms_seen[name] = sorted(used)
            if used - ALLOWED:
                problems.append(f"{name} uses axioms {sorted(used - ALLOWED)}")
        for name in re.findall(r"'([^']+)' does not depend on any axioms", text):
            axioms_seen[name] = []
    for p in sorted(ROOT.rglob("*.lean")):
        rel = p.relative_to(ROOT).as_posix()
        src = p.read_text(encoding="utf-8")
        code = re.sub(r"/-.*?-/", "", src, flags=re.S)
        code = re.sub(r"--[^\n]*", "", code)
        for bad in ("sorry", "admit", "native_decide"):
            if re.search(r"\b%s\b" % bad, code):
                problems.append(f"{rel}: uses {bad}")
        if rel.startswith(COMPUTE):
            for d in imports(p):
                if d.startswith(("Limits", "Structure")):
                    problems.append(f"{rel}: computational layer imports {d}")
        if rel.startswith("Structure/") and rel != "Structure/Transforms.lean":
            if not re.search(r"^def \w+.*:\s*Is(Co)?[Ll]imit\b", code, re.M):
                problems.append(f"{rel}: no IsLimit / IsColimit proof")
    if re.search(r"^\s*theorem\b", (ROOT / "Step.lean").read_text(encoding="utf-8"), re.M):
        problems.append("Step.lean has a theorem")
    broken = ROOT / "Broken.lean"
    r = subprocess.run([a.lean, "-R", str(ROOT), str(broken)], env=env, capture_output=True, text=True,
                       encoding="utf-8", errors="replace")
    mark_line = [i + 1 for i, l in enumerate(broken.read_text(encoding="utf-8").splitlines()) if MARK in l][-1]
    err_lines = sorted({int(x) for x in re.findall(r"Broken\.lean:(\d+):\d+: error", r.stdout + r.stderr)})
    broken_ok = r.returncode != 0 and err_lines == [mark_line]
    if not broken_ok:
        problems.append(f"Broken.lean: expected an error only at line {mark_line}, got {err_lines} (rc={r.returncode})")
    result = dict(ok=not problems, problems=problems, lean=a.lean,
                  total_seconds=round(sum(f["seconds"] for f in files), 1), files=files,
                  broken=dict(mark_line=mark_line, error_lines=err_lines, ok=broken_ok),
                  axioms=axioms_seen)
    (ROOT / "readings.json").write_text(json.dumps(result, ensure_ascii=False, indent=1) + "\n", encoding="utf-8")
    print(json.dumps(dict(ok=result["ok"], problems=problems, total_seconds=result["total_seconds"],
                          theorems_checked=len(axioms_seen)), ensure_ascii=False))
    return 0 if result["ok"] else 2


if __name__ == "__main__":
    sys.exit(main())


==> anc/lp85-lean/tools/export_mechanisms.py <==
"""Rebuild per-board Python Worlds from lean2/Obs/Replay.lean and run the workspace's derive/wiring.py."""
import re, sys, json
from pathlib import Path
ws = Path(sys.argv[1]); sys.path.insert(0, str(ws))
src = (ws/'lean2/Obs/Replay.lean').read_text()
def lean2py(s):
    s = re.sub(r'(\w+) :=', r'"\1":', s)
    s = re.sub(r'some \(\.click (\d+) (\d+)\)', r'("click", \1, \2)', s).replace('some [', '[').replace(': none', ': None')
    s = s.replace('true', 'True').replace('false', 'False')
    return s
bt = src[src.index('def boards : List Board :=')+len('def boards : List Board :='):src.index('def emptyBoard')]
boards = eval(lean2py(bt))
st = src[src.index('def steps : List Step :=')+len('def steps : List Step :='):src.index('def dummy')]
steps = eval(lean2py(st))
from objects.world import World
from objects.board.grid import Grid
from objects.board.button import Button
from objects.board.slot import Slot
from derive import wiring as W, stars
out = []
for bi, b in enumerate(boards):
    s = next(x for x in steps if x['board'] == bi and x['prev'])
    cells = tuple(tuple(c) for c in b['cells'])
    w = World(grid=Grid(b['grid']['tile'], tuple(b['grid']['rows']), tuple(b['grid']['cols'])), cells=cells,
              buttons=tuple(Button((x['r0'], x['r1'], x['c0'], x['c1']), (x['dr'], x['dc'])) for x in b['buttons']),
              slots=tuple(Slot(cells[sl['cell']], sl['mark']) for sl in b['slots']), colors=tuple(s['prev']), bar=0)
    ix = {c: k for k, c in enumerate(cells)}
    bout = []
    for i, x in enumerate(b['buttons']):
        p = W.perm(w, i)
        assert p is not None and list(p) == x['perm'], (bi, i)
        kind = W.kind(w, i)
        mv = W.moves(w, i)            # dest cell -> source cell
        # oriented cycles of the colour flow: colour goes from src to dest; follow src -> dest
        fwd = {src_: dst for dst, src_ in mv.items() if dst != src_}
        seen, cycles = set(), []
        for start in sorted(fwd):
            if start in seen: continue
            cyc, c = [], start
            while c not in seen:
                seen.add(c); cyc.append(ix[c]); c = fwd[c]
            cycles.append(cyc)
        extra = {}
        if kind.startswith('star'):
            ctr, kd, sense = stars.handle(w, w.buttons[i])
            extra = dict(center=list(ctr), sense=sense)
        bout.append(dict(kind=kind, cycles=cycles, **extra))
    out.append(bout)
print(json.dumps(out))


==> anc/lp85-lean/tools/port_replay.py <==
"""Port Obs/Replay.lean of an earlier version of this model (read from the workspace) to the new board format.

    python tools/port_replay.py <lp85 workspace> <mechanisms.json> > Obs/Replay.lean

The board list is rewritten (Box with its order proof, Dir, Mechanism instead of the flat perm,
plus the two Board constraints, proved by `decide +kernel`); the steps are copied unchanged.
mechanisms.json comes from tools/export_mechanisms.py (the Python side's wiring derivation on each board).
"""
import json, re, sys
from pathlib import Path

ws, mech = Path(sys.argv[1]), json.loads(Path(sys.argv[2]).read_text())
src = (ws / 'lean2/Obs/Replay.lean').read_text()
DIRS = {(-1, 0): '.up', (1, 0): '.down', (0, -1): '.left', (0, 1): '.right'}

def lean2py(s):
    s = re.sub(r'(\w+) :=', r'"\1":', s)
    return s

bt = src[src.index('def boards : List Board :=') + len('def boards : List Board :='):src.index('def emptyBoard')]
boards = eval(lean2py(bt))
assert len(boards) == len(mech)

def lst(xs):
    return '[' + ', '.join(str(x) for x in xs) + ']'

def mech_lean(m):
    k, cs = m['kind'], m['cycles']
    cyc = '[' + ', '.join(lst(c) for c in cs) + ']'
    if k == 'belt':
        return f'.belt {cyc}'
    if k in ('star-rot', 'star-rad'):
        ctr = m['center']
        return f'.{"starRot" if k == "star-rot" else "starRad"} ({ctr[0]}, {ctr[1]}) {cyc}'
    if k == 'hub':
        assert all(len(c) == 2 for c in cs)
        return '.hub [' + ', '.join(f'({a}, {b})' for a, b in cs) + ']'
    if k == 'panel':
        return f'.panel {cyc}'
    raise ValueError(k)

out = []
for b, ms in zip(boards, mech):
    g = b['grid']
    btns = []
    for x, m in zip(b['buttons'], ms):
        btns.append(f'      {{ box := ⟨{x["r0"]}, {x["r1"]}, {x["c0"]}, {x["c1"]}, by decide⟩, dir := {DIRS[(x["dr"], x["dc"])]},\n'
                    f'        mech := {mech_lean(m)} }}')
    out.append(
        f'  {{ grid := {{ tile := {g["tile"]}, rows := {lst(g["rows"])}, cols := {lst(g["cols"])} }},\n'
        f'    cells := [{", ".join(f"({r}, {c})" for r, c in b["cells"])}],\n'
        f'    buttons := [\n' + ',\n'.join(btns) + '],\n'
        f'    slots := [{", ".join("{ cell := %d, mark := %d }" % (s["cell"], s["mark"]) for s in b["slots"])}],\n'
        f'    slots_in := by decide +kernel, wired := by decide +kernel }}')

head = src[:src.index('/-- The boards actually read from the frames')]
steps_part = src[src.index('def steps : List Step :='):src.index('def dummy')]
tail = src[src.index('def dummy'):src.index('/-- The world before this row')]
head = head.replace(' (auto-generated, do not edit by hand; produced by the export script of an earlier version of this model)',
                    ' (converted by `tools/port_replay.py` from an earlier version of this model: boards rewritten in the new format, trajectory unchanged verbatim)')
new_head_note = ('\nThe two compatibility conditions of a board (`slots_in`, `wired`) are checked here board by board with `decide +kernel`; '
                 'a board that fails cannot be constructed.\nIn an earlier version of this model the same check was `wf_all_boards` in `Obs/Corpus.lean`, at the corpus layer.\n')
head = head.replace('Each step refers to its board by index into `boards`.', 'Each step refers to its board by index into `boards`.' + new_head_note)
print(head + '/-- The boards actually read from the frames: %d after deduplication. Buttons carry a mechanism (`Mechanism`), not a flattened permutation. -/\n' % len(boards)
      + 'def boards : List Board := [\n' + ',\n'.join(out) + ']\n\n'
      + 'def emptyBoard : Board :=\n  { grid := { tile := 0, rows := [], cols := [] }, cells := [], buttons := [], slots := [],\n'
      + '    slots_in := rfl, wired := rfl }\n'
      + 'def boardAt (i : Nat) : Board := (boards[i]?).getD emptyBoard\n\n'
      + steps_part + tail
      + '''/-- The world before this row's action: the board read from this frame + this frame's colors. If the number of colors does not match the number of cells, there is no world (`World.aligned`). -/
def worldOf? (s : Step) : Option World :=
  let b := boardAt s.board
  if h : s.prev.length = b.cells.length then some ⟨b, s.prev, h⟩ else none

/-- Look up a world by seq; the caller supplies the proof that "this row reads as a world" via `decide +kernel`. -/
def worldAt (n : Nat) (h : (worldOf? (bySeq n)).isSome = true) : World := (worldOf? (bySeq n)).get h

end Replay
''')

if len(sys.argv) > 3:
    perms = '[' + ',\n   '.join('[' + ', '.join(lst(x['perm']) for x in b['buttons']) + ']' for b in boards) + ']'
    Path(sys.argv[3]).write_text('''/-
# Obs/LegacyWiring — migration check (generated by `tools/port_replay.py`): the permutation Lean computes from each mechanism
# equals, button by button, the flattened permutation exported by an earlier version of this model (i.e. the output of the Python side's wiring derivation).
-/

import Obs.Replay

/-- The `perm` of every button on every board, copied verbatim from `Obs/Replay.lean` of an earlier version of this model. -/
def legacyPerms : List (List (List Nat)) :=
  ''' + perms + '''

theorem wiring_matches_lean2 :
    Replay.boards.map (fun b => b.buttons.map (fun btn => btn.perm b.cells.length)) = legacyPerms := by
  decide +kernel

#print axioms wiring_matches_lean2
''', encoding='utf-8')

